Generating a Quadratic Forms from a Given Genus

Given a non-empty genus in $n$ dimensions with determinant $d$, we give a randomized algorithm that outputs a quadratic form from this genus. The time complexity of the algorithm is poly$(n,\log d)$; assuming Generalized Riemann Hypothesis (GRH).

==> anc/Canonicalize.mw <==
# Canonicalize
# ============
# Routines to bring a quadratic form into a canonical format mod p.
#
# * HowToCanonicalize(M, p, K) 
#          Returns U which is invertible mod p^K such that 
#               U^+ . M . U mod p^K 
#          is in the canonical format explained below.
#
# * HowToCanonicalizeComposite(M,qFL)
#          Returns U which is invertible mod q such that for every
#          prime power p^K dividing q we have that 
#               U^+ . M . U mod p^K
#          is equal to what HowToCanonicalize(M,p,K) would have
#          returned.  The number q is given as FactorList (as in FL.mw).
#
# * HowToDiagonalizeQFRational(M)
#          Returns rational U such that U^+ . M . U is diagonal. 
#
# Canonical format for odd primes
# ===============================
# If p <> 2, the canonical format is relatively easy to explain.
# 
# Definition: A matrix is "Single Scale Canonical" if it is of the form
# diag(A,1,1,....,1), where A is either 1 or NonResidue(p).
#
# Definition: Let p be an odd prime. A matrix is "canonical" if it is
# of the form diag(p^e1 * M1, p^e2 * M2, ..., p^ek * Mk), where e1 <
# e2 < ... < ek and each Mi is "Single Scale Canonical".
#
# Note that if K is not large enough, a canonical matrix may contain
# entries on the diagonal which are 0.
#
# Canonical format for p = 2
# ==========================
# For p = 2, the canonical format is more complicated to explain. We
# start with the canonical symbol as explain in Conway-Sloane, "Sphere
# packings, lattices and groups", Section 15; 7.6, page 382.
# 
# For example, Conway and Sloane give the canonical symbol
#
#  -2 [ 2  3]  [    ]    2     -2      4 [   ]
# 1   [2  4 ]  [ 16 ]  32  : 64   : 128  [256]
#     [     ]7 [    ]1                   [   ]7
#
# We map each TypeII part and each compartment individually to a
# matrix.  The canonical form of the overall matrix is then the matrix
# which contains the submatrices in increasing order on the diagonal.
#
# For type II, we first define the two matrices
#      (2 1)                (2 1)
# P := (   )       and M := (   )
#      (1 4)                (1 2)
# where P has Legendre symbol "+" and M has Legendre symbol "-".
# The canonical form of a type II part R^{-2d} with R a power of 2 is
# then R*diag(M,P,...,P), and the canonical form of R^{+2d} is
# R*diag(P,P,...P). 
#
# The canonical form of a compartment is simply defined as 
# diag(r1 * 2^d1, r2 * 2^d2, ..., rk * 2^dk), where 
# r1,r2,...,rk in {1,3,5,7},
# d1 <= d2 <= ... <= dk,
# and (r1,r2,...,rk) is the lexicographically first string which is
# possible for this.
#
# For example, for a compartment [1^{+2}]_D with oddity D in {0,2,6}
# we have the following canonical forms:
# diag(1,7), diag(1,1), diag(3,3).
#
# For a compartment [1^{-2}]_D with oddity D in {2,4,6} we have
# diag(3,7), diag(1,3), diag(1,5).
#
# For compartments [1^{+-3}]_D with D in {1,3,5,7}, we have the
# following canonical forms:
#    (1,1,7) (1,1,1) (3,3,7) (1,3,3) (3,3,3) (1,3,7) (1,1,3) (1,1,5)
#  Od   1       3       5       7       1       3       5       7
#  Lg   +       +       +       +       -       -       -       -

read("SimpleQF.mw"):
read("Represent1Dim.mw"):

Canonicalize := module()
export
    HowToCanonicalize, HowToCanonicalizeComposite,
    HowToDiagonalizeQFRational, RunTests;
local 
    # Functions used for all primes
    # -----------------------------
    FindMinimalOrder, 
    EliminateAnEntry, BlockDiagonalize, 
    #
    # Functions which are only used for p <> 2
    # ----------------------------------------
    RepresentLowForCanonicalizationOddP, CanonicalizeSingleScaleOddP,
    CanonicalizeOddP,
    #
    # Functions which are only used for p = 2
    # ---------------------------------------
    EliminateTwoEntriesWithTypeII, # Used in BlockDiagonalize
    #
    # Functions which start with C2_ are used in Canonicalize2Adic
    C2_getScale, C2_getType, 
    #
    # Functions which start with C2C_ canonicalize forms of a restricted
    # kind.  The rest of the name describes for which kinds they work.
    C2C_Scale0Dim4TypeII,             # <-------\ #   < These all canonicalize
    C2C_Scale0Dim1_Scale2Dim1,        # <-------| #   < some matrices of dim.
    C2C_Scale0Dim1_Scale1Dim2TypeII,  # <-------| #   < at most 4 within
    C2C_Scale0Dim2TypeII_Scale1Dim1,  # <-------| #   < a single train.
    C2C_TypeXScale0_TypeY_SingleTrain,# => -----/ #  Calls one of the above
    C2C_Scale0Dim1_Scale0Dim2TypeII,  # <----\   #
    C2_BlockDiaToProperBlockDiag,     # => --/   #
    C2_CanonFirstCompartmentEntry,         
    C2_CanonFirstCompEntry_SingleScaleDim3,
    C2C_Scale0Dim2TypeII, 
    C2C_Compartment,
    C2_FindCompartments,
    C2C_Train,
    C2_FindTrains,
    ## ==========================================================
    Canonicalize2Adic,
    ## Test stuff
    TestFactorHelper, RunSingleTest, TestCanonicalization,
    # Procedures from other modules.
    msqrt                    := numtheory[msqrt],             
    legendre                 := numtheory[legendre],          
    ordp                     := padic[ordp],                  
    Determinant              := LinearAlgebra[Determinant],   
    Dimension                := LinearAlgebra[Dimension],     
    diag                     := LinearAlgebra[DiagonalMatrix],
    IdentityMatrix           := LinearAlgebra[IdentityMatrix],
    Equal                    := LinearAlgebra[Equal],         
    NonResidue               := SimpleQF[NonResidue],         
    CoprimePart              := SimpleQF[CoprimePart],        
    IsBlockDiagonalSymmetric := SimpleQF[IsBlockDiagonalSymmetric],
    IsFullRankDiagonal       := SimpleQF[IsFullRankDiagonal],
    ModifiableIdentity       := SimpleQF[ModifiableIdentity],
    EnlargenUnimodular           := SimpleQF[EnlargenUnimodular],
    UnimodularSwitchMatrix   := SimpleQF[UnimodularSwitchMatrix],
    ExtendToUnimodular       := SimpleQF[ExtendToUnimodular];

    FindMinimalOrder :=
    proc(B::Matrix, p::integer, m::integer, n::integer)::list;
        # Returns [i,j] such that:
        #    (A) m <= i <= j <= n
        #    (B) ordp(B[i,j],p) is minimal among all such choices
        #    (C) priorities among all possible answers:
        #        (1) i = j = m
        #        (2) i = j > m
        #        (3) i = m, j = m+1
        #        (4) i = m, j arbitrary
        #        (5) any i < j.
    local i,j,minPowerOfP,minPowerCoords;
        minPowerOfP := infinity; minPowerCoords := [0,0];
        for i from m to n do:
            if ordp(B[i,i],p) < minPowerOfP then
                minPowerOfP := ordp(B[i,i],p);
                minPowerCoords := [i,i];
            end if
        end do;
        for i from m to n do:
            for j from i+1 to n do:
                if ordp(B[i,j],p) < minPowerOfP then
                    minPowerOfP := ordp(B[i,j],p);
                    minPowerCoords := [i,j];
                end if;
            end do;
        end do;
        return minPowerCoords;
    end proc;
    
    EliminateAnEntry := 
    proc(B::Matrix,i::integer,j::integer, K::integer, p::integer)::Matrix;
        # Assumption: (1) ordp(B[i,i],p) <= ordp(B[i,j],p)
        #             (2) i != j
        # Output: A unimodular transform U such that
        #             (1) C = U^T B U has C[i,j] = 0 mod p^K.
        #             (2) only C[*,j] and C[j,*] differ from B
        #                 as a "multiple of the i-vector is added
        #                 to the j-vector".
    local n,U,c,alpha;
        n := Dimension(B)[1];
        U := ModifiableIdentity(n);
        alpha := ordp(B[i,i],p);
        c := (B[i,i]/p^alpha)^(-1) mod p^(K-alpha);
        c := -B[i,j]/p^alpha * c;
        U[i,j] := c;
        return U;
    end proc:
    
    EliminateTwoEntriesWithTypeII :=
    proc(B::Matrix ,i::integer, j::integer, k::integer, K::integer)::Matrix;
        # 
        #           i   j          k                 i   j        k+a*i+b*j   
        #      -------------------------        -----------------------------
        #     i|    8   3    ...   7           i|    8   3   ...  7+a*8+b*3
        #     j|    3   4    ...   9    =>     j|    3   4   ...  9+a*3+b*4
        #      |    . etc.                      |    . etc.              
        #
        # We assume a type 2 submatrix in B is given, in the position
        # [i,j].  This is one of the minimal order submatrices, so we
        # want to use it to get rid of the rest; here column k.  Thus,
        # we use a unimodular transformation with U[i,k] = a and U[j,k] = b,
        # and ones in the diagonal. This transforms the entries in column k
        # as above. We now want to solve this so that there are zeros in
        # this column.
        #
        # Note that this always has a solution: looking at the
        # equations modulo 2 fixes (a mod 2) and (b mod 2) uniquely.
        # Then, looking at the equations mod4 fixes (a mod 4) and (b
        # mod 4) uniquely. Turns out that maple can solve this...
    local A,b,s,sol,U;
        ASSERT(i <> j and j <> k and i <> k, "Not pairwise different");
        ASSERT(ordp(B[i,i],2) > ordp(B[i,j],2), "Not type II",
              B[i,i], B[i,j], B[j,j]);
        ASSERT(ordp(B[j,j],2) > ordp(B[i,j],2), "Not type II",
              B[i,i], B[i,j], B[j,j]);
        ASSERT(ordp(B[i,j],2) <= ordp(B[i,k],2), "Not minimal.",
              B[i,j], B[i,k],B[j,k]);
        ASSERT(ordp(B[i,j],2) <= ordp(B[j,k],2), "Not minimal.",
              B[i,j], B[i,k],B[j,k]);
        s := ordp(B[i,j],2);
        A := <<B[i,i],B[j,i]>|<B[i,j],B[j,j]>>/2^s;
        b := <-B[i,k],-B[j,k]>/2^s;
        sol := Linsolve(A,b) mod 2^(K-s); # Throws exception if there is no sol.
        U := ModifiableIdentity(Dimension(B)[1]);
        U[i,k] := sol[1];
        U[j,k] := sol[2];
        return U;
    end proc;

    BlockDiagonalize :=
    proc(B0::Matrix,p::integer,K0::integer)::list;
        # Takes a matrix B and a prime p, and returns [U]
        # such that U is unimodular and 
        #   * if p > 2 then
        #         C = U^+ . B . U mod p^K is diagonal
        #         and sorted: ordp(C[i,i],p) <= ordp(C[i+1,i+1],p).
        #   * if p = 2 then
        #         C = U^+ . B . U mod 2^K is "block diagonal", and 
        #         also sorted according to scale.
        #
        # Furthermore, if gcd(B0[1,1],p) = 1 then (U^+ B0 U)[1,1]
        # = B0[1,1] mod p^K.
        # Also, if p = 2, there are no odd terms on the diagonal, 
        # and B0[1,2] is odd, then it doesn't change B0[1..2,1..2].
        local n, U, K, B, m, minPowerCoords, i, j, U0, k,alpha,M,Utmp;
        ASSERT(type(p,prime), "p not a prime");
        ASSERT(Dimension(B0)[1] = 
               Dimension(B0)[2], "B not square");
        ASSERT(Determinant(B0) <> 0, "Determinant 0");
        n := Dimension(B0)[1];
        if (n = 1) then return <<1>> end if;
        U := ModifiableIdentity(n);
        K := max(ordp(Determinant(B0),p)+1,K0);
        if p = 2 then K := K+2 end if;
        B := B0;
        m := 1;
        while m <= n do
            minPowerCoords := FindMinimalOrder(B,p,m,n);
            i := minPowerCoords[1]; j := minPowerCoords[2];
            #print("------------------------------------------");
            #print("B this round:", B);
            #print("MP:", m, i, j);
            if i = j and i = m then  
                U0 := ModifiableIdentity(n);
                for k from m+1 to n do:
                    U0 := U0 . EliminateAnEntry(B,i,k,K,p);
                end do;
                m := m+1;
            elif i = m and j > i and p > 2 then
                ## Next time, we will get (i,i)
                U0 := ModifiableIdentity(n);
                U0[j,i] := 1;
            elif i = m and j > m+1 and p = 2 then  
                U0 := UnimodularSwitchMatrix(n, j, m+1)
            elif i = m and j = m+1 and p = 2 then
                U0 := ModifiableIdentity(n);
                for k from m + 2 to n do
                    U0 := U0 . EliminateTwoEntriesWithTypeII(B,i,j,k,K);
                end do;
                m := m+2;
            else # i > m
                U0 := UnimodularSwitchMatrix(n, i, m)
            end if;
            #print(U0);
            B := (U0^+ . B . U0) mod p^K; U := U.U0 mod p^K;
        end do;
        U mod p^K0;
    end proc:
    

    RepresentLowForCanonicalizationOddP :=
    proc(S::Matrix, p::integer, K::integer)
        # Assumes that the S is a diagonal matrix with
        # gcd(S[i,i], p) = 1 for each i.
        # Returns C such that C^+ . S . C = 1 mod p^K
    local n,C,quot,Ind,i,j,b;
        ASSERT(type(p,prime), "p not prime:", p);
        ASSERT(gcd(S[1,1],p) = 1, "S[1] has a factor p in it.");
        n := Dimension(S)[1];
        assert(n in {1,2}, "Wrong dimension");
        C := LinearAlgebra[ZeroVector](n,compact=false);
        if legendre(S[1,1],p) = 1 then
            quot := (1/S[1,1]) mod p^K;
            C[1] := msqrt(quot,p^K);
        elif n = 1 then
            quot := (NonResidue(p)/S[1,1]) mod p^K;
            C[1] := msqrt(quot,p^K);
        elif legendre(S[2,2],p) = 1 then
            quot := (1/S[2,2]) mod p^K;
            C[2] := msqrt(quot,p^K);
        else
            C[1] := msqrt(NonResidue(p)/S[1,1],p^K);
            # Note: 1-NonResidue(p) is guaranteed to be a non-residue.
            C[2] := msqrt((p^K+1-NonResidue(p))/S[2,2],p^K);
        end if;
        return C
    end proc:

    CanonicalizeSingleScaleOddP :=
    proc(S0::Matrix, p::integer, K::integer)::Matrix;
        # Assumes that gcd(S[i],p) = 1 for all i.
        # Outputs U such that U^+ diag(S) U mod p^K is 
        # a canonical matrix.
    local n,i,j,S,Utotal,U,U2,C,A;
        n := Dimension(S0)[1];
        ASSERT(type(p,prime), "p not prime");
        ASSERT(p <> 2, "p is two");
        ASSERT(ordp(S0[1,1],p) = 0, "S0[1,1] wrong");
        ASSERT(ordp(S0[n,n],p) = 0, "S0[n,n] wrong");

        S := S0;
        Utotal := ModifiableIdentity(n);
        for i from n to 1 by -1 do
            j := max(i-1,1);
            C := RepresentLowForCanonicalizationOddP(S[j..i,j..i],p,K);
            if Dimension(C) = 1 then 
                U := EnlargenUnimodular(n,j,<<C[1]>>);
                S := U^+ . S . U mod p^K;
                Utotal := Utotal . U mod p^K;
            else
                A := ExtendToUnimodular(C,p,K);
                U2 := BlockDiagonalize(<C|A>^+ . S[j..i,j..i] . <C|A>, p, K);
                U := EnlargenUnimodular(n,j, <C|A> . U2 . <<0,1>|<1,0>>);
                S := U^+ . S . U mod p^K;
                Utotal := Utotal . U mod p^K;
            end if;
        end do;
        return Utotal;
    end proc;
    
    C2_getScale :=
    proc(M::Matrix, i::integer)::integer;
        local n,s;
        n := Dimension(M)[1];
        s := ordp(M[i,i],2);
        if i-1 >= 1 then s := min(s, ordp(M[i,i-1],2)) end if;
        if i+1 <= n then s := min(s, ordp(M[i,i+1],2)) end if;
        return s;
    end proc;
    
    C2_getType :=
    proc(M::Matrix, i::integer)::string;
        # Returns whether or not M[i,i] is in type II matrix.
        # Note: this does /not/ check how it looks like in the
        # completely canonicalized version! Instead, it only considers
        # the /current/ looks. 
        if ordp(M[i,i],2) = C2_getScale(M,i) then return "I" 
        else return "II" end if;
    end proc;

    C2C_Scale0Dim4TypeII :=
    proc(M0::Matrix, K0::integer)::Matrix;
        # Given M0 of the form
        #      (2 1 0 0)
        # M0 = (1 A 0 0)
        #      (0 0 2 1)
        #      (0 0 1 B)
        # with A, B in {2,4}, this finds U such that U^+ . M0 . U again
        # has the same form, but this time additionally B = 4 is
        # guaranteed (so that the Legendre symbol is "+").
        local SwapBothMatrices, AddThreeToTwo,M, U, Usmall;
        SwapBothMatrices := <<0,0,1,0>|<0,0,0,1>|<1,0,0,0>|<0,1,0,0>>;
        if M0[4,4] = 4 mod 2^K0 then return IdentityMatrix(4) end if;
        if M0[2,2] = 4 mod 2^K0 then 
            return SwapBothMatrices;
        end if;
        AddThreeToTwo := <<1,0,0,0>|<0,1,1,0>|<0,0,1,0>|<0,0,0,1>>;
        M := AddThreeToTwo^+ . M0 . AddThreeToTwo;
        # This transformed M0 to 
        #      (2 1 0 0)
        # M  = (1 4 2 1)
        #      (0 2 2 1)
        #      (0 1 1 2)
        U := BlockDiagonalize(M,2,K0);
        M := U^+ . M . U;
        Usmall := C2C_Scale0Dim2TypeII(M[3..4,3..4],K0);
        return AddThreeToTwo .U . diag([<<1,0>|<0,1>>,Usmall])
               . SwapBothMatrices;
    end proc;

    C2C_Scale0Dim1_Scale2Dim1 := 
    proc(M::Matrix, K::integer,legr::integer)::Matrix;
        # In case legr = +1, returns the 2x2 identity matrix.
        #
        # In case legr = -1, and if M has the form 
        # M=(a  0) 
        #   (0 4b)
        # with a, b odd, returns U such that
        # U^+ . M . U = ( a'  0 )  mod 2^K
        #               ( 0   4b')
        # where a' = a + 4 mod 8, and b' = b + 4 mod 8.
        # 
        # This is useful when we want to do sign walking, and
        # propagate negative legendre symbols to the left; this is
        # why we do nothing in case legr = -1; it is supposed to
        # denote the legendre symbol of the total stuff 4b is in.
        #==================================================
        # This can be done with
        #     (1        4         )
        # U = (1 -a/b mod 2^(K-2) )
    local a,b;
        if legr = +1 then return IdentityMatrix(2) end if;
        a := M[1,1]; b := M[2,2]/4;
        ASSERT(type(a,odd), "a even");
        ASSERT(type(b,integer), "M[2,2] not divisible by 4",M mod 2^K);
        return <<1,1>|<4,-a/b mod 2^(K-2)>>;
    end proc;

    C2C_Scale0Dim1_Scale1Dim2TypeII :=
    proc(M0::Matrix,K::integer)::Matrix;
        # Assumes that
        #      (s    0   0)
        # M =  (0    4   2)   mod 2^K                     (1)
        #      (0    2   B)
        # where s is odd, and B is either 4 or 8.
        # Outputs U such that
        #           (s'   0   0 )
        # U^+ M U = (0    4   2 )   mod 2^K          
        #           (0    2   8 )
        #===========================================================
        # Obviously, if B = 8 we return the identity.  Otherwise, we
        # simply start with
        #    (1 0 0)
        # U =(1 1 0)
        #    (0 0 1)
        # which brings s' into the right form, and then we
        # BlockDiagonalize the result, then we canonicalize the typeII part.
    local U,U2,U3,M;
        ASSERT(Dimension(M0)[1] = 3, "Wrong dimension");
        ASSERT(ordp(M0[1,1],2)  = 0, "M[1,1] wrong");
        ASSERT(ordp(M0[2,2],2)  = 2, "M[2,2] wrong");
        ASSERT(ordp(M0[2,3],2)  = 1, "M[2,3] wrong");
        ASSERT(ordp(M0[3,3],2) >= 1, "M[3,3] wrong");
        if M0[3,3] mod 16 = 8 then return IdentityMatrix(3) end if;
        U := <<1,1,0>|<0,1,0>|<0,0,1>>;
        M := U^+ . M0 . U mod 2^K;
        U2 := BlockDiagonalize(M,2,K);
        M := U2^+ . M . U2 mod 2^K;
        U3 := C2C_Scale0Dim2TypeII(M[2..3,2..3]/2,K-1);
        return U . U2 . diag([1,U3]);
    end proc;

    C2C_Scale0Dim2TypeII_Scale1Dim1 :=
    proc(M0::Matrix,K::integer,legr::integer := -1)::Matrix;
        # If legr = +1 returns the identity matrix. If legr = -1, then 
        # it requires that 
        #      (   2    1    0)
        # M =  (   1    A    0)   mod 2^K                     
        #      (   0    0   2d)
        # where d is odd.[The top left could actually be any two adic
        # matrix).
        #
        # Finds U such that 
        #        ( 2    1       0 )
        # U^+MU= ( 1    B       0 )   mod 2^K                 
        #        ( 0    0   2(d+4))
        # where {A,B} = {2,4} (i.e., it flips the 2-adic
        # Legendre symbol).
        #
        # This is useful when we want to do sign walking, and
        # propagate negative legendre symbols to the left; this is
        # why we do nothing in case legr = -1; it is supposed to
        # denote the legendre symbol of the total stuff 2d is in.
        #==================================================
        # We start with 
        #     (1 0 0)
        # U1= (0 1 0)
        #     (0 1 1)
        # which makes (U1^+ M U1)
        #     (2    1  0)
        #     (1 B+2a 2a)
        #     (0   2a 2a),
        # and so the B mod 4 has changed.
        # We then elminate the entry in [2,3], and finally canonicalize
        # the 2-adic part.
        local U1, U2, U3, M;
        ASSERT(Dimension(M0)[1] = 3, "Wrong dimension");
        ASSERT(ordp(M0[1,1],2)  = 1, "M[1,1] wrong");
        ASSERT(ordp(M0[1,2],2)  = 0, "M[1,2] wrong");
        ASSERT(ordp(M0[2,2],2) >= 1, "M[2,2] wrong");
        ASSERT(ordp(M0[3,3],2)  = 1, "M[3,3] wrong");
        if legr = 1 then return IdentityMatrix(3) end if;
        U1 := <<1,0,0>|<0,1,1>|<0,0,1>>;
        M := U1^+ . M0 . U1 mod 2^K;
        U2 := EliminateTwoEntriesWithTypeII(M,1,2,3,K);
        U3 := C2C_Scale0Dim2TypeII(M[1..2,1..2],K);
        return U1 . U2 . diag([U3,1]);
    end proc;

    C2C_TypeXScale0_TypeY_SingleTrain :=
    proc(M::Matrix,K::integer,legr::integer)::Matrix;
        # Let 
        #    T1 = (2 1)   T2 = (2 1).
        #         (1 4)        (1 2)
        # This takes a matrix M which is one of
        #   *  diag(a,2^r b)
        #   *  diag(a, 2 Tx)
        #   *  diag(Tx, Ty)
        #   *  diag(Tx, 2 b)
        # and which is part of a single train (thus, r is 0, 1 or 2).
        # Then, it canonicalizes it. In case the right hand side part
        # is type I (i.e., "b"), then it assumes that the total
        # Legendre symbol of this part is legr (i.e., there may be more
        # to that train).
        # In case legr = -1, it propagates this minus sign to the
        # right.
    local n;
        n := Dimension(M)[1];
        
        if n = 4 then
            return C2C_Scale0Dim4TypeII(M, K);
        elif n = 2 then
            return C2C_Scale0Dim1_Scale2Dim1(M, K, legr);
        else # n = 3 
            if ordp(M[1,1],2) = 0 then
                return C2C_Scale0Dim1_Scale1Dim2TypeII(M, K);
            else
                return C2C_Scale0Dim2TypeII_Scale1Dim1(M, K, legr);
            end if
        end if
    end proc;

    C2C_Scale0Dim1_Scale0Dim2TypeII :=
    proc(M0::Matrix,K::integer)::Matrix;
        # Assumes that
        #      (2s+1    0    0)
        # M =  (   0   2a 1+2b)   mod 2^K                     (1)
        #      (   0 1+2b   2c)
        #
        # This finds mod2^K-invertible U such that
        #
        #                    (2t+1    0 *)
        # N := U^T . M . U = (   0 2v+1 *)
        #                    (   *    * *)
        # 
        # where t, v, and the stars are arbitrary integers.
        # Furthermore, if at least one of a and c is even (i.e., one
        # of M[2,2] and M[3,3] is divisible by 4), then N[1,1] =
        # M[1,1] mod 2^K.
        #------------------------------------------------------------
        # The way it works is as follows: first, in case a or c is
        # even, we use C2C_Scale0Dim2TypeII to map M to
        # 
        #      (2s+1    0    0)
        # M =  (   0    8    1)   mod 2^K
        #      (   0    1    2)
        # 
        # otherwise, we do not change M and keep it as in (1).
        #
        # Once we have this, we use the Ansatz
        #     (1 1 1)
        # U = (R 1 0)
        #     (0 1 1)
        #
        # One checks that for any choice of R, det(U) = 1.
        # Furthermore we get automatically (where we still use (1) for
        # the form of M):
        #    N[1,1] = 1 + 2s + R^2 (2a),   which is odd for any choice of R
        #    N[2,2] = 1 + 2(a+2b+c+s+1)    which is odd 
        # To get the 0 in entry [1,2], all we need now is that
        #    N[1,2] = (2s+1)+R(2a+2b+1) = 0.
        # which is easy to solve by setting R = (2s+1)/(2a+2b+1).
        # Furthermore, note that if 2a = 8, then N[1,1] = M[1,1] mod
        # 8. Finally, we can multiply with diag(r,1,1) to get N[1,1] =
        # M[1,1].
    local R,M,U1,U2,U12,Utotal,quot;
        ASSERT(type(M0[1,1],odd),  "M[1,1] not odd");
        ASSERT(type(M0[2,2],even), "M[2,2] not even");
        ASSERT(type(M0[2,3],odd ), "M[2,3] not odd");
        ASSERT(type(M0[3,3],even), "M[3,3] not even");
        ASSERT(M0[1,2] mod 2^K = 0, "M[1,2] non-zero");
        ASSERT(M0[1,3] mod 2^K = 0, "M[1,3] non-zero");

        if ordp(M0[2,2],2) >= 2 or ordp(M0[3,3],2) >= 2 then
            U1 := C2C_Scale0Dim2TypeII(M0[2..3,2..3],K);
            U2 := C2C_Scale0Dim2TypeII(<<8,1>|<1,2>>,K);
            U12 := U1 . U2^(-1) mod 2^K;
            Utotal := diag([1,U12]);
            M := Utotal^+ . M0 . Utotal mod 2^K;
        else
            Utotal := ModifiableIdentity(3);
            M := M0;
        end if;
        R := -M[1,1]/(M[2,2]+M[2,3]) mod 2^K;
        Utotal := Utotal . <<1,R,0>|<1,1,1>|<1,0,1>>;
        if ordp(M0[2,2],2) >= 2 or ordp(M0[3,3],2) >= 2 then
            M := Utotal^+ . M0 . Utotal mod 2^K;
            ASSERT(M[1,2] mod 2^K = 0, "Should not happen", M);
            quot := M0[1,1]/M[1,1] mod 2^K;
            return Utotal . diag([msqrt(quot,2^K),1,1]);
        else
            return Utotal;
        end if
    end proc;

    C2_CanonFirstCompartmentEntry
    := proc(M0::Matrix, K::integer)::Matrix;
        # Given a diagonal matrix M0 = diag(a,b,...) of a single
        # compartment, this returns U such that U^+ . M0 . U mod 2^K =
        # diag(a',b',...) and a' in {1,3,5,7} is minimal among these
        # choices.
        # 
        # It turns out that for this 4 dimensions are always
        # sufficient (in the sense that with more dimensions you
        # cannot get a lower a'), and so this assumes Dimension(M0) <=
        # 4.
        #================================================================
        # We first prove that 4 dimensions suffice. For this, we
        # consider the vector of orders of the diagonals:
        # [a,b,c,d,e,...].
        # 
        # Clearly, we only need to consider everything mod 8. Thus, we
        # do not need to look at any element which has order 3 or
        # larger. Furthermore, there is no need to have more than 1
        # element of order 2, as we can at most add 4 mod 8 to the
        # result using any number of such elements. Thus, if the order
        # of d is 2 already, then we are done. This means we only need
        # to consider the order vectors [0,0,0,0]; [0,0,0,1];
        # [0,0,1,1]; [0,1,1,1]. 
        #
        # [0,0,0,0]: (a,b,c,d odd) It is well known that in this case,
        # we can represent 1 mod 8. Furthermore, it cannot be that we
        # get a type II matrix in the rest, since the rest has three
        # dimensions.
        #
        # [0,0,0,1]: (a,b,c odd, d even); We can assume that a+b+c in
        # {3,7} mod 8; otherwise we first apply the transformation
        #    
        #    (1 0 0 0)
        # U =(0 1 0 0)
        #    (0 0 1 0)
        #    (0 0 1 1)
        #
        # and after that diagonalize the form, which will bring it
        # into this form. Now, if the oddity a+b+c is 3 or 7, we can
        # always diagonalize with a' = 1.
        # 
        # [0,0,1,1], [0,1,1,1]: Again, one checks that one can
        # represent 1 mod 8, and it is impossible that a type II
        # matrix appears.
        #
        # Thus, we see that the only case in which we have to be
        # careful is for order vectors [0,0,0] and [0,0,0,1], in which
        # case type II matrices have to be avoided.
    local n, M, L, t, A, U, U2, U3,quot,Utotal,C;
        n := Dimension(M0)[1];
        ASSERT(n <= 4, "Wrong dimension");
        ASSERT(type(M0[1,1],odd), "M0[1,1] not odd");
        ASSERT(ordp(M0[n,n],2)+3 <= K, "K too small");
        if n = 1 then 
            quot := (M0[1,1] mod 8)/M0[1,1] mod 2^K;
            return <<msqrt(quot,2^K)>>;
        elif n = 3 and type(M0[3,3], odd) then 
            return C2_CanonFirstCompEntry_SingleScaleDim3(M0,K);
        elif n = 4 and type(M0[3,3], odd) and type(M0[4,4],even) then
            if (M0[1,1] + M0[2,2] + M0[3,3] mod 8) in {1,5} then
                Utotal := <<1,0,0,0>|<0,1,0,0>|<0,0,1,1>|<0,0,0,1>>;
            else
                Utotal := ModifiableIdentity(4);
            end if;
            M := Utotal^+ . M0 . Utotal mod 2^K;
            U := BlockDiagonalize(M, 2, K);
            M := U^+ . M . U mod 2^K; Utotal := Utotal . U mod 2^K;
            U := C2_CanonFirstCompEntry_SingleScaleDim3(M[1..3,1..3],K);
            return Utotal . diag([U,1]);
        else
            L := map(i -> M0[i,i],[seq(i,i=1..n)]);
            for t in [1,3,5,7] do 
                #print("Trying to represent t", t);
                if Represent1Dim[BlockDiagHasPrimRepresentEven](L,t,3) then
                    C := Represent1Dim[BlockDiagRepresentEven](L,t,K);
                    #print("Got it:",C);
                    A := ExtendToUnimodular(C,2,K);
                    U := <C|A>;
                    M := U^+ . M0 . U;
                    U2 := BlockDiagonalize(M, 2, K);
                    M := U2^+ . M . U2 mod 2^K;
                    U3 := C2_BlockDiaToProperBlockDiag(M, K);
                    return U . U2 . U3 mod 2^K;
                end if
            end do
        end if
    end proc;
    
    C2_CanonFirstCompEntry_SingleScaleDim3
    := proc(M0::Matrix, K::integer)::Matrix;
        # Given a matrix M0 of the form M0 = diag(a,b,c), a,b,c odd, returns
        # U such that U^+ . M0 . U mod 2^K equals diag(a',b',c') and is
        # canonical. Concretely, the result diag(a',b',c') is one of the 
        # following:
        #   (1,1,7) (1,1,1) (3,3,7) (1,3,3) (3,3,3) (1,3,7) (1,1,3) (1,1,5)
        # Od   1       3       5       7       1       3       5       7
        # Lg   +       +       +       +       -       -       -       -
        #
        #==================================================================
        #
        # The implementation of this procedure is subtle. The problem
        # is that one has to avoid getting type II matrices.  Suppose
        # we just represent something the top left entry, and then
        # diagonalize, and we end up with a type II matrix in the
        # lower right. Then what?
        #
        # To avoid this, let us first give a catalogue of all bad
        # results which possibly occur (after canonicalization of the
        # Type II part):
        #
        ###################################################################
        # (1 0 0)    (3 0 0) ## (3 0 0)    (1 0 0) ## (5 0 0)    (3 0 0) ##
        # (0 2 1) ~= (0 3 0) ## (0 2 1) ~= (0 1 0) ## (0 2 1) ~= (0 3 0) ##     
        # (0 1 2)    (0 0 3) ## (0 1 2)    (0 0 1) ## (0 1 2)    (0 0 7) ##
        # Oddity: 1, LG: -   ## Oddity: 3, LG: +   ## Oddity: 5, LG: +   ##
        ###################################################################
        # (7 0 0)    (1 0 0) ## (1 0 0)    (1 0 0) ## (3 0 0)    (1 0 0) ##
        # (0 2 1) ~= (0 1 0) ## (0 2 1) ~= (0 1 0) ## (0 2 1) ~= (0 3 0) ##   
        # (0 1 2)    (0 0 5) ## (0 1 4)    (0 0 7) ## (0 1 4)    (0 0 7) ##
        # Oddity: 7, LG: -   ## Oddity: 1, LG: +   ## Oddity: 3, LG: -   ##
        ###################################################################
        # (5 0 0)    (1 0 0) ## (7 0 0)    (1 0 0) ##              
        # (0 2 1) ~= (0 1 0) ## (0 2 1) ~= (0 3 0) ##
        # (0 1 2)    (0 0 3) ## (0 1 4)    (0 0 3) ##
        # Oddity: 5, LG: -   ## Oddity: 7, LG: +   ##
        #############################################
        #
        # We see that we can avoid the problem simply by representing
        # the correct integer: always represent t=1, unless 
        # [oddity, legendre] = [1,-], then represent t=3
        # [oddity, legendre] = [5,+], then represent t=3
        # [oddity, legendre] = [1,+], then represent t=7 and work more.
        #
        # After each such call, we extend C to unimodular U, and
        # consider U^+ M U. This now has a t in the top left.
        # We block diagonalize this, and it *cannot* produce one of
        # the bad cases, because otherwise the resulting form would
        # have wrong oddity or legendre symbol!
        #
        # However, in case [1,+], we now just represented 7. We finish
        # the canonicalization in this case, so we get diag(7,1,1),
        # and swap the result.
    local target, EndSwap, C, A, Utotal, M, U,oddity,leg;
        ASSERT(Dimension(M0)[1] = 3, "Wrong dimension");
        target := 1;
        EndSwap := ModifiableIdentity(3);
        C := LinearAlgebra[ZeroVector](3,compact=false);
        oddity := M0[1,1] + M0[2,2] + M0[3,3] mod 8;
        leg := legendre(M0[1,1],2) * 
               legendre(M0[2,2],2) * 
               legendre(M0[3,3],2);
        if [oddity,leg] = [1,-1] then 
            target := 3;
        elif [oddity,leg] = [5,+1] then
            target := 3;
        elif [oddity,leg] = [1,+1] then
            target := 7;
        end if;
        
        C := Represent1Dim[BlockDiagRepresentEven]
              ([M0[1,1],M0[2,2],M0[3,3]],target,K);
        A := ExtendToUnimodular(C,2,K);
        Utotal := <C|A>;
        
        M := Utotal^+ . M0 . Utotal;
        U := BlockDiagonalize(M,2,K);
        M := U^+ . M . U mod 2^K; Utotal := Utotal . U mod 2^K;
        
        if [oddity,leg] = [1,+1] then 
            U := C2C_Compartment(M[2..3,2..3],K);
            Utotal := Utotal.diag([1,U]).<<0,0,1>|<0,1,0>|<1,0,0>>;
        end if;
        return Utotal mod 2^K;
    end proc;

    C2_BlockDiaToProperBlockDiag :=
    proc(B0::Matrix,K::integer:=0)::Matrix;
        # Converts a block diagonal matrix into a proper block
        # diagonal one (i.e., one in which typeII matrices only appear
        # in case they are necessary.
        #
        # Has the following bonus guarantee: does not change any odd
        # term in case the following type II matrix has legendre
        # symbol "+".
        # In particular, (and this is the main idea), if 
        #      (s 0 0)
        # B0 = (0 2 1) 
        #      (0 1 4)
        # then s will be unchanged.
    local B,i,n,M,U,Ubig,Utot,Pair;
        # Takes a block diagonal matrix and makes it proper.
        ASSERT(Dimension(B0)[1] = Dimension(B0)[2], "B not square");
        n := Dimension(B0)[1];
        ASSERT(C2_getScale(B0,n) <= K-3, "K too small");
        if (n = 1) then return <<1>> end if;
        Utot := ModifiableIdentity(n);
        B := B0 mod 2^K;
        #print("Mk P:", B mod 2^K);
        for i from 1 to n-2 do
            if C2_getType(B,i) = "I" and ordp(B[i,i],2)=ordp(B[i+1,i+2],2) then
                ASSERT(IsBlockDiagonalSymmetric(B), "B not block diagonal1", i);
                M := B[i..i+2,i..i+2]/2^ordp(B[i,i],2);
                #print("Making proper!", M mod 2^K);
                U := C2C_Scale0Dim1_Scale0Dim2TypeII(M,K);
                # Because of the specific form of U^+ M U, 
                # the next call will actually diagonalize.
                U := U . BlockDiagonalize(U^+ . M . U mod 2^K,2,K);
                Ubig := EnlargenUnimodular(n,i,U);
                Utot := Utot . Ubig mod 2^K;
                B := Ubig^+ . B . Ubig mod 2^K;
                ASSERT(IsBlockDiagonalSymmetric(B), "B not block diagonal2", i);

            end if
        end do;
        return Utot;
    end proc;

    C2C_Scale0Dim2TypeII := 
    proc(M0::Matrix,K0::integer)::Matrix;
    local M,Utotal,det,quot,b,r,K,sgs,u11,u12,u21,u22,U,aHalf;
        # Given a type 2 Matrix 
        #       (a b)
        # M ==  (   )
        #       (b c)
        # with a,b even, c odd, this 
        # find U which converts U into canonical form mod 2^K.
        # The two canonical matrices are
        # (2 1)   and  (2 1)
        # (1 2)        (1 4)
        
        ASSERT([Dimension(M0)]=[2,2], "Dim wrong");
        ASSERT(type(M0[1,1],even), "a not even");
        ASSERT(type(M0[1,2], odd), "b not odd");
        ASSERT(type(M0[2,2],even), "c not even");
        ASSERT(M0[1,2] = M0[2,1], "M not symmetric");
        
        K := K0 + 1;
        Utotal := ModifiableIdentity(2);

        # Step one: ensure that a equals 2 mod 4.
        # ---------------------------------------
        # If a = 2 mod 4 or c = 2 mod 4 then this is trivial.
        # If a = c = 0 (mod 4), we can use
        #      U = (1 0) 
        #          (1 1) 
        # which makes the top left entry equal to a+2b+c, so that now
        # it is 2 mod 4.
        if M0[1,1] mod 4 = 2 then
            # Do nothing
        elif M0[2,2] mod 4 = 2 then
            Utotal := Utotal . <<0|1>,<1|0>>;
        else
            Utotal := Utotal . <<1|0>,<1|1>>;
        end if;
        
        # Step two: ensure that a equals 2 mod 8.
        # ---------------------------------------
        # If a = 2 mod 8 then this is trivial.
        # If a = 6 mod 8 then
        #      U = (1  0) 
        #          (2  1) 
        # which makes the top left entry into 
        #     a + 4b + 4c = a + 4 mod 8.
        if (Utotal^+ . M0 . Utotal)[1,1] mod 8 = 6 then
            Utotal := Utotal . <<1|0>,<2|1>>;
        end if;
        
        # Step three: ensure that a equals 2 mod 16.
        # ------------------------------------------
        # If a = 2 mod 16 then this is trivial. If a = 10 mod 16, then
        # we use 
        #          U= (1 0)
        #             (4 1) 
        # This makes the upper right entry into a + 8b + 16c, which
        # equals 2 mod 16.

        if (Utotal^+ . M0 . Utotal)[1,1] mod 16 = 10 then
            Utotal := Utotal . <<1|0>,<4|1>>;
        end if;
        M := Utotal^+ . M0 . Utotal mod 2^K;

        # Step four: ensure that a equals 2 mod 2^K:
        # ------------------------------------------
        quot := 1/(M[1,1]/2) mod 2^K;
        Utotal := Utotal . diag([msqrt(quot,2^K),1]) mod 2^K;
        M := Utotal^+ . M0 . Utotal;

        # Step three: make the determinant equal to 3 or 7 mod 2^K.
        # ---------------------------------------------------------
        # Note that mod 4, the determinant of the matrix is 3.  We
        # next ensure that the determinant of the matrix is 3 or 7 (mod 2^K).
        # We can do this leaving "a" unchanged, and multiplying
        # "c" with an odd square.
        det := Determinant(M) mod 2^K;
        quot := (det mod 8) * det^(-1) mod 2^K;
        Utotal := Utotal . diag([1,msqrt(quot,2^K)]) mod 2^K;
        M := Utotal^+ . M0 . Utotal;

        # Step four: make b equal to 1 mod 2^K.
        # -------------------------------------
        # For this, we use a U of the form
        #    (1 r)
        #    (0 1)
        # This leaves both "a" and the determinant constant.
        b := M[1,2];
        r := (1-b)/2;
        Utotal := Utotal . <<1,0>|<r mod 2^K,1>>;
        
        # We now have a matrix of the form 
        # ( 2  1)  or ( 2  1)
        # ( 1  c)     ( 1  c)
        # and with determinant either 3 or 7 mod 2^(K0+1).
        # This means that c mod 2^(K0+1) is one of
        # {2,4, 2+2^(K0), 4+2^(K0)}.
        # Thus, the transformation normalizes M mod 2^K0.
        return Utotal;
    end proc;

    C2C_Compartment := 
    proc(S0::Matrix, K::integer)::Matrix;
        # Canonicalize a compartment.
        # Thus, this assumes that 
        #     S0[i,i] = 2^(k_i) * si
        # where 
        #       (1) gcd(si,2) = 1, 
        #       (2) k_1 = 0
        #       (3) k_1 <= k_2 <= ... <= k_n
        #       (4) 1+k_i >= k_{i+1}
        #
    local n,alpha,S,Scurrent,Utotal,Ucurrent,i,j;
        n := Dimension(S0)[1];
        S := S0;
        Utotal := ModifiableIdentity(n);
        for i from 1 to n do 
            #print("At position i", i);
            j := min(n,i+3); # We need at most 4 dimensions in the following.
            Scurrent := S[i..j,i..j];
            alpha := ordp(S[i,i],2);
            Ucurrent := C2_CanonFirstCompartmentEntry(Scurrent/2^alpha, 
                                                          K-alpha);
            Ucurrent := EnlargenUnimodular(n,i,Ucurrent);
            Utotal := Utotal . Ucurrent mod 2^K;
            S := Ucurrent^+ . S . Ucurrent mod 2^K;
        end do;
        return Utotal;
    end proc;

    C2_FindCompartments := 
    proc(M::Matrix)::Matrix;
        # Assumes M describes a single train.
        # Returns a list of all compartments in a single train, e.g.
        # [ [1,3], [5,7], [8,10] ];
    local n, i, start, compartments, prevSc;
        n := Dimension(M)[1];
        compartments := NULL;
        i := 1;
        while true do
            # Find Start of Compartment
            while i <= n and C2_getType(M,i) = "II" do i := i+1 end do;
            if i > n then return [compartments] end if;
            start := i;

            # Find end
            prevSc := C2_getScale(M,i);
            i := i+1;
            while i <= n and C2_getType(M,i) = "I" and 
                             C2_getScale(M,i) <> prevSc + 2 do
                prevSc := C2_getScale(M,i);
                i := i+1;
            end do;
            compartments := compartments, [start, i - 1];
            if i > n then return [compartments] end if;
        end do;
    end proc;
    
    C2C_Train :=
    proc(M0::Matrix,K::integer)::Matrix;
    local n,i,legr,Utotal,U,M,lhsTy,rhsTy,lhsSc,rhsSc,curSc,L,R,
        compartments,comp,Msub,alpha;
        n := Dimension(M0)[1];
        Utotal := ModifiableIdentity(n);
        #print("C2C_train: making type II canonical");
        i := 1;
		# First, make all type II canonical
        while i < n do
            if C2_getType(M0,i) = "II" then 
                curSc := C2_getScale(M0,i);
                U := C2C_Scale0Dim2TypeII(M0[i..i+1,i..i+1]/2^curSc, K-curSc);
                Utotal := Utotal . EnlargenUnimodular(n,i,U) mod 2^K;
                i := i+2;
            else
                i := i+1;
            end if
        end do;
        M := Utotal^+ . M0 . Utotal mod 2^K;
        ASSERT(IsBlockDiagonalSymmetric(M), "Not Block Diagonal");
        i := n;
        legr := 1; # Stores the legendre symbol of the compartment
                   # starting at i+1 to the end of the compartment.
        while i > 1 and (i > 2 or C2_getType(M,2) = "I") do
            # invariant: if C2_getType(M,i+1) = "I", then legr stores
            # the legendre symbol of everything to the right;
            # otherwise it's just 1.

            rhsTy := C2_getType(M,i);
            if rhsTy = "II" then i := i-1 end if;
            lhsSc := C2_getScale(M,i-1);
            rhsSc := C2_getScale(M,i);
            lhsTy := C2_getType(M,i-1);
            if rhsTy = "I" then
                legr := legr * legendre(CoprimePart(M[i,i],2),2);
            end if;
            # Check if the step from (i-1) to i is one where we have
            # to work (which is iff one of the types is II, including
            # an invisible step in between).
            if rhsTy = "II" or lhsTy = "II" or lhsSc + 2 = rhsSc then
                if lhsTy = "I" then L := i - 1 else L := i-2 end if;
                if rhsTy = "I" then R := i     else R := i+1 end if;
                
                U := C2C_TypeXScale0_TypeY_SingleTrain(M[L..R,L..R]/2^lhsSc, 
                                                       K-lhsSc,legr);
                U := EnlargenUnimodular(n,L,U);
                Utotal := Utotal . U mod 2^K;
                M := U^+ . M . U mod 2^K;
                # We just did a sign walk to ensure that the Legendre
                # symbol on the rhs is 1! Thus, we need to set it to 1 again.
                legr := 1;
            end if;
            i := i-1;
        end do;
        #print("c2c_train: Cleaning compartments");
        compartments := C2_FindCompartments(M);
        for comp in compartments do 
            Msub := M[comp[1]..comp[2],comp[1]..comp[2]];
            alpha := C2_getScale(Msub,1);
            U := C2C_Compartment(Msub/2^alpha,K-alpha);
            Utotal := Utotal . EnlargenUnimodular(n,comp[1],U) mod 2^K;
        end do;
        return Utotal;
    end proc;

    C2_FindTrains :=
    proc(M::Matrix)::list;
        # Take a proper block diagonalized matrix and find the trains
        # as described in Conway-Sloane, p. 15.7.5, p. 381
        # "Equivalences between Jordan decompositions."
        # The trains will be returned as a list which looks for
        # example like this:
        #       [ [1,4],[5,7],[8,11],[12,13] ]
    local trains, currentTrainStart, i,n,prvSc, prvTy, curSc, curTy;
        trains := NULL;
        n := Dimension(M)[1];
        currentTrainStart := 1;
        prvSc := C2_getScale(M,1);
        prvTy := C2_getType(M,1);
        for i from 2 to n do
            curSc := C2_getScale(M,i);
            curTy := C2_getType(M,i);
            
            if (prvTy = "I"  and curTy = "I"  and curSc > prvSc + 2) or
               (prvTy = "I"  and curTy = "II" and curSc > prvSc + 1) or
               (prvTy = "II" and curTy = "I"  and curSc > prvSc + 1) or 
               (prvTy = "II" and curTy = "II" and curSc > prvSc    ) then
                trains := trains, [currentTrainStart,i-1];
                currentTrainStart := i;
            end if;
            prvSc := curSc; prvTy := curTy;
        end do;
        return [trains, [currentTrainStart,n]]
    end proc;

    Canonicalize2Adic :=
    proc(M0::Matrix, K::integer)::Matrix;
    local n, Utotal, U, M, trains, train, Msub, alpha;
        n := Dimension(M0)[1];
        Utotal := ModifiableIdentity(n);
        U := BlockDiagonalize(M0, 2, K);
        M := U^+ . M0 . U mod 2^K; Utotal := Utotal . U mod 2^K;
        ASSERT(IsBlockDiagonalSymmetric(M), "M not block diagonal (1)");

        U := C2_BlockDiaToProperBlockDiag(M,K);
        M := U^+ . M . U mod 2^K; Utotal := Utotal . U mod 2^K;
        ASSERT(IsBlockDiagonalSymmetric(M), "M not block diagonal (2)");

        trains := C2_FindTrains(M);
        for train in trains do
            Msub := M[train[1]..train[2],train[1]..train[2]];
            alpha := C2_getScale(Msub,1);
            U := C2C_Train(Msub/2^alpha,K-alpha);
            Utotal := Utotal . EnlargenUnimodular(n,train[1],U) mod 2^K;
        end do;
        return Utotal;
    end proc;

    CanonicalizeOddP :=
    proc(M0::Matrix, p::integer, K::integer)::Matrix;
    local n,Pair,M,Utotal,i,startIdx,startScale,Msub,Usub;

        n := Dimension(M0)[1];
        Utotal := BlockDiagonalize(M0,p,K);
        M := Utotal^+ . M0 . Utotal mod p^K;
        
        i := 1;
        startIdx := 1;
        while startIdx <= n do
            startScale := ordp(M[startIdx,startIdx],p);
            i := startIdx + 1;
            while i <= n and ordp(M[i,i],p) = startScale do
                i := i+1;
            end do;
            Msub := M[startIdx..i-1,startIdx..i-1]/p^startScale; 
            Usub := CanonicalizeSingleScaleOddP(Msub,p,K-startScale);
            Utotal := Utotal . EnlargenUnimodular(n, startIdx, Usub);
            startIdx := i;
        end do;
        return Utotal;
    end proc;

    HowToCanonicalize :=
    proc(M::Matrix, p::integer, K0::integer)::Matrix;
    local n,K;
        ASSERT(type(p,prime), "p not prime");
        if p = 2 then
            K := max(K0,ordp(Determinant(M),2)+3);
            return Canonicalize2Adic(M,K) mod p^K0;
        else
            K := max(K0,ordp(Determinant(M),p)+1);
            return CanonicalizeOddP(M,p,K) mod p^K0;
        end if
    end proc;

    HowToCanonicalizeComposite :=
    proc(M::Matrix, qFList::list(list))::Matrix;
    local matrixList, factorList, factor, m, U, qFL;
        matrixList := NULL;
        factorList := NULL;
				qFL := qFList[2..];
        for factor in qFL do 
            ASSERT(type(factor[1],prime), "factor not prime", factor[1]);
            factorList := factorList, factor[1]^factor[2];
            matrixList := matrixList, HowToCanonicalize(M,factor[1],factor[2]);
        end do;
        m := 1;
        U := LinearAlgebra[Modular][ChineseRemainder](0, 'm', 
                                                      [matrixList],
                                                      [factorList]);
        return U;
    end proc;

    HowToDiagonalizeQFRational := proc(B0::Matrix)::Matrix;
    local n, U, U0, i, j, B;
        n := Dimension(B0)[1];
        if (n = 1) then return <<1>> end if;
        U := ModifiableIdentity(n);
        B := B0;
        for i from 1 to n do:
            U0 := ModifiableIdentity(n);
            if B[i,i] = 0 then:
                j := i+1;
                while B[i,j] = 0 do j := j+1 end do;
                U0[j,i] := 1;
                B := U0^+ . B . U0; U := U . U0;
                U0 := ModifiableIdentity(n);
            end if;
            for j from i+1 to n do:
                U0[i,j] := -B[i,j]/B[i,i];
            end do;
            B := U0^+ . B . U0; U := U . U0;
        end do;
        ASSERT((Determinant(U))^2 = 1,"DiagonalizeQFR Det");
        ASSERT( IsFullRankDiagonal(U^+ . B0 . U), "DiagonalizeQFR Diagonal");
        return U;
    end proc:
########### TESTS ########################################################

    RunSingleTest := proc(i::integer)::boolean;
    local p, K, a, b, c, d, M, M2, U, orda, ordc, s,S,n,L,j;
        # # TESTING C2_CanonFirstCompartmentEntry
        # randomize(10000*i+(577*i^2 mod 1021));
        # p := 11; K := 10;
        # a := 1+rand(p-1)()+p*rand(p^(K-1))();
        # b := 1+rand(p-1)()+p*rand(p^(K-1))();
        # U := C2_CanonFirstCompartmentEntry(diag(a,b),p,K);
        # #print(U^+ . diag(a,b) . U mod p^K);
        # ASSERT((U^+ . diag(a,b) . U mod p^K)[2,2] = 1,
        #        "C2_CanonFirstCompartmentEntry test 1");
        # ASSERT(IsFullRankDiagonal(U^+ . diag(a,b) . U mod p^K), 
        #        "C2_CanonFirstCompartmentEntry test 1b");

        # p := 13; K := 10;
        # a := 1+rand(p-1)()+p*rand(p^(K-1))();
        # b := 1+rand(p-1)()+p*rand(p^(K-1))();
        # U := C2_CanonFirstCompartmentEntry(diag(a,b,1),p,K);
        # ASSERT((U^+ . diag(a,b,1) . U mod p^K)[3,3] = 1,
        #        "C2_CanonFirstCompartmentEntry test 2");
        # ASSERT(IsFullRankDiagonal(U^+ . diag(a,b,1) . U mod p^K), 
        #        "C2_CanonFirstCompartmentEntry test 2b");

        # TESTING C2_CanonFirstCompartmentEntry (for p = 2)
        p := 2; K := 10;
        a := 1 + 2*rand(p^(K-1))();
        b := 1 + 2*rand(p^(K-1))();
        U := C2_CanonFirstCompartmentEntry(diag([a,b]),K);
        if (a mod 4 = 3) and (b mod 4 = 3) then
            ASSERT((U^+ . diag([a,b]) . U mod p^K)[1,1] = 3,
                   "C2_CanonFirstCompartmentEntry test 3");
        else
            ASSERT((U^+ . diag([a,b]) . U mod p^K)[1,1] = 1,
                   "C2_CanonFirstCompartmentEntry test 4");
        end if;
        ASSERT(IsFullRankDiagonal(U^+ . diag([a,b]) . U mod p^K), 
               "C2_CanonFirstCompartmentEntry test 4b");
        
        a := 1 + 2*rand(p^(K-1))();
        b := 1 + 2*rand(p^(K-1))();
        c := 1 + 2*rand(p^(K-1))();
        U := C2_CanonFirstCompartmentEntry(diag([a,b,c]),K);
        if (a mod 4 = 3) and (b mod 4 = 3) and (c mod 4 = 3) then
            ASSERT((U^+ . diag([a,b,c]) . U mod p^K)[1,1] = 3,
                   "C2_CanonFirstCompartmentEntry test 5",a,b,c);
        else
            ASSERT((U^+ . diag([a,b,c]) . U mod p^K)[1,1] = 1,
                   "C2_CanonFirstCompartmentEntry test 6");
        end if;
        ASSERT(IsFullRankDiagonal(U^+ . diag([a,b,c]) . U mod p^K), 
               "C2_CanonFirstCompartmentEntry test 6b", a, b, c);
        
        a := 1 + 2*rand(p^(K-1))();
        b := 1 + 2*rand(p^(K-1))();
        c := 1 + 2*rand(p^(K-1))();
        d := 1 + 2*rand(p^(K-1))();
        U := C2_CanonFirstCompartmentEntry(diag([a,b,c,d]),K);
        ASSERT((U^+ . diag([a,b,c,d]) . U mod p^K)[1,1] = 1,
               "C2_CanonFirstCompartmentEntry test 7");
        ASSERT(IsFullRankDiagonal(U^+ . diag([a,b,c,d]) . U mod p^K), 
               "C2_CanonFirstCompartmentEntry test 8");

        # TESTING CanonicalizeSingleScaleOddP
        K := 10;
        for p in {3,5,7,11} do
            print("Some tests for p = ", p);
            for n in {1,2,3,4,6,20} do
                L := NULL;
                for j from 1 to n do
                    L := L,p*rand(p^(K-1))() + rand(p-1)() + 1;
                end do;
                U := CanonicalizeSingleScaleOddP(diag([L]),p,K);
                M := U^+ . diag([L]) . U mod p^K;
                ASSERT(IsFullRankDiagonal(M),
                       "CanonicalizeSingleScaleOddP test 1", p, n, "|",L,"|");
                ASSERT(M[1,1] in {1, NonResidue(p)},
                       "CanonicalizeSingleScaleOddP test 2", p, n, "|",L,"|");
                for j from 2 to n do 
                    ASSERT(M[j,j] = 1, "CanonicalizeSingleScaleOddP test 3;", 
                           p, n, "|",L,"|",j);
                end do
            end do
        end do;

        p := 2;
        print("Some tests for p = 2");
        for n in {1,2,3,4,6,40} do
            print("Dimension: ", n);
            L := NULL;
            for j from 1 to n do
                L := L,p*rand(p^(K-1))() + rand(p-1)() + 1;
            end do;
            U := C2C_Compartment(diag([L]),K);
            M := U^+ . diag([L]) . U mod p^K;

            ASSERT(IsFullRankDiagonal(M),
                   "C2C_Compartment test2 1", p, n, "|",L,"|");
            ASSERT(M[1,1] in {1, 3, 5, 7},
                   "C2C_Compartment test2 2", p, n, "|",L,"|");
            for j from 1 to n-3 do 
                ASSERT(M[j,j] = 1,
                       "C2C_Compartment test2 3", p, n, "|",L,"|");
            end do;
            if n = 2 then 
                ASSERT([M[1,1],M[2,2]] in {[1,7],[1,1],[3,3],[3,7],[1,3],[1,5]},
                       "C2C_Compartment test2 5", p, n, "|",L,"|");
            end if;
            if n >= 3 then 
                ASSERT([M[n-2,n-2],M[n-1,n-1],M[n,n]] in 
                       { [1,1,7], [1,1,1], [3,3,7],
                         [1,3,3], [3,3,3], [1,3,7],
                         [1,1,3], [1,1,5]},
                       "C2C_Compartment test2 4", p, n, "|",L,"|");
            end if;
        end do;

        print("some more tests");

        # TESTING C2C_Scale0Dim2TypeII
        orda := rand(3)()+1;
        ordc := rand(2)()+1;
        a := rand(1000)()*2^orda;
        b := 2*rand(1000)()+1;
        c := rand(1000)()*2^ordc;
        M := <<a,b>|<b,c>>;
        U := C2C_Scale0Dim2TypeII(M,10);
        ASSERT(type(Determinant(U),odd));
        S := U^+ . M . U mod 2^10;
        ASSERT(Equal(S,<<2,1>|<1,2>>) or
               Equal(S,<<2,1>|<1,4>>), "Test 16");
        
        # TESTING C2_BlockDiaToProperBlockDiag
        M := diag([1,<<6|1>,<1|4>>,<<4|3>,<3|6>>,13*2, 
                   2*<<2|1>,<1|2>>,2*<<2|1>,<1|2>>]);
        U := C2_BlockDiaToProperBlockDiag(M, 10);
        ASSERT(IsFullRankDiagonal(U^+ . M . U mod 2^10), "Test 18");


        # TESTING C2C_Scale0Dim1_Scale0Dim2TypeII
        s := 1+2*rand(1023)();
        M := <<s,0,0>|<0,2*7,193>|<0,193,4*13>>;
        U := C2C_Scale0Dim1_Scale0Dim2TypeII(M,11);

        ASSERT((U^+ . M . U)[1,1] mod 2^11 = s, "Test 19a");
        ASSERT((U^+ . M . U)[1,2] mod 2^11 = 0, "Test 19b");
        ASSERT((U^+ . M . U)[2,2] mod 2 = 1, "Test 19c");
        
        M := <<2,1,0>|<1,2,0>| <0,0,2*(1+2*rand(1023)())>>;
        U := C2C_Scale0Dim2TypeII_Scale1Dim1(M,12);
        M2 := U^+ . M . U mod 2^12;
        ASSERT(Equal(M2, <<2,1,0>|<1,4,0>|<0,0,M2[3,3]>>), "Test 20");
        M := <<2,1,0>|<1,4,0>| <0,0,2*(1+2*rand(1023)())>>;
        U := C2C_Scale0Dim2TypeII_Scale1Dim1(M,12);
        M2 := U^+ . M . U mod 2^12;
        ASSERT(Equal(M2, <<2,1,0>|<1,2,0>|<0,0,M2[3,3]>>), "Test 20b");

        M := <<1+2*rand(1023)(),0,0>|<0,4,2>|<0,2,4>>;
        U := C2C_Scale0Dim1_Scale1Dim2TypeII(M, 11);
        M2 := U^+ . M . U mod 2^11;
        ASSERT(Equal(M2, <<M2[1,1],0,0>|<0,4,2>|<0,2,8>>), "Test 21a");
        M := <<1+2*rand(1023)(),0,0>|<0,4,2>|<0,2,8>>;
        U := C2C_Scale0Dim1_Scale1Dim2TypeII(M, 11);
        M2 := U^+ . M . U mod 2^11;
        ASSERT(Equal(M2, <<M2[1,1],0,0>|<0,4,2>|<0,2,8>>), "Test 21b");

        return true;
    end proc;

    TestFactorHelper := proc(i)
        if type(i,integer) then return ifactor(i) end if;
        return i
    end proc;
    
    TestCanonicalization := 
    proc(M::Matrix, p::integer, K::integer)::boolean;
        # Randomized M with some U, canonicalizes it,
        # and checks if the result equals M. 
        local U, Mt, Unew, Mnew;
        U := LinearAlgebra[RandomMatrix](Dimension(M),generator=rand(0..p^K-1));
        while ordp(Determinant(U),p) > 0 do
            U := LinearAlgebra[RandomMatrix](Dimension(M),
                                             generator=rand(0..p^K-1));
        end do;
        #interface(rtablesize=20);
        Mt := U^+ . M . U mod p^K;
        print("Canonicalizing...");
        Unew := HowToCanonicalize(Mt,p,K);
        print("...done!");
        Mnew := (Unew^+ . Mt . Unew) mod p^K;
        print(map(x -> TestFactorHelper(x), 
                  SimpleQF[BlockDiagonalMatrixToList](Mnew)));
        ASSERT(Equal(Mnew, M), "Total test 1"); 
    end proc;
        
        
        
    RunTests := proc(repetitions::integer := 10)::boolean;
    local M1,M2,Pair,K,U,Unew,i,Mneg,Mpos,L,M,Mt,Mnew,p;
        kernelopts(assertlevel = 1);
        
        K := 5;
        M1 := <<11,2,3>|<2,5,6>|<3,6,9>>; # Determinant: 2*3^2*5
        U := BlockDiagonalize(M1,3,K); 
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U mod 3^K), "Test 1");
        U := BlockDiagonalize(M1,5,K); 
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U mod 5^K), "Test 2");

        U := BlockDiagonalize(M1,7,K); 
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U mod 7^K), "Test 4");
        U := HowToDiagonalizeQFRational(M1);
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U), "Test 5");
        M1 := <<13,5,1,3,1>|<5,18,2,4,2>|<1,2,12,8,5>|<3,4,8,8,4>|<1,2,5,4,5>>;
        # Determinant: 2*19^3
        U := HowToDiagonalizeQFRational(M1);
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U), "Test 15");

        U := BlockDiagonalize(M1,19,K); 
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U mod 19^K), "Test 11");
        U := BlockDiagonalize(M1,5,K); 
        ASSERT(IsFullRankDiagonal(U^+ . M1 . U mod 5^K), "Test 12");
        
        Mneg := <<2|1>,<1|2>>;
        Mpos := <<2|1>,<1|4>>;

        U := C2C_Scale0Dim4TypeII(diag([Mneg,Mneg]),10);
        ASSERT(Equal(U^+ .diag([Mneg,Mneg]) . U mod 2^10,
                     diag([Mpos,Mpos])), "Can2ATIID4a");
        U := C2C_Scale0Dim4TypeII(diag([Mneg,Mpos]),10);
        ASSERT(Equal(U^+ .diag([Mneg,Mpos]) . U mod 2^10,
                     diag([Mneg,Mpos])), "Can2ATIID4b");
        U := C2C_Scale0Dim4TypeII(diag([Mpos,Mneg]),10);
        ASSERT(Equal(U^+ .diag([Mpos,Mneg]) . U mod 2^10,
                     diag([Mneg,Mpos])), "Can2ATIID4c");
        U := C2C_Scale0Dim4TypeII(diag([Mpos,Mpos]),10);
        ASSERT(Equal(U^+ .diag([Mpos,Mpos]) . U mod 2^10,
                     diag([Mpos,Mpos])), "Can2ATIID4d");
        
        for i from 1 to repetitions do
            TestCanonicalization(diag([Mpos]),2,6);
            TestCanonicalization(diag([Mpos,Mpos]),2,6);
            TestCanonicalization(diag([Mneg,Mpos]),2,6);
            TestCanonicalization(diag([Mneg,2*Mneg,4*Mpos,8*Mneg]),2,10);
            
            L:= [Mneg,2,2,3*4, 3*4, 7*4, 16];
            TestCanonicalization(diag(L), 2, 7);
            #   Next: the symbol in Conway-Sloane, p.382, bottom.
            #  
            #    1^(-2) [2^2   4^{3} ]_7 [16^1]_1 32^2 : 64^(-2) : 128^4 [256]_7
            L:= [Mneg,2,2,3*4,3*4,7*4,16,32*Mpos,64*Mneg,128*Mpos,128*Mpos,
                 7*256];
            TestCanonicalization(diag(L),2,11);

            # Make it a bit more complicated:
            L:= [Mneg,2,2,3*4,3*4,7*4,16,32*Mpos,64*Mneg,128*Mneg,128*Mpos,
                 256,512,1024,5*2048,5*4096];
            TestCanonicalization(diag(L),2,16);
            TestCanonicalization(diag(L),2,20);
            
            # Some single trains:
            L := [3, 7*2^2, 1*2^4, 1*2^6, 7*2^8, 7*2^10,1*2^12];
            TestCanonicalization(diag(L),2,16);

            L := [1, 2*Mpos, 2^2, 2^3*Mpos, 2^4*7, 2^5*Mpos, 2^5*Mpos, 2^6];
            TestCanonicalization(diag(L),2,9);

            p := 17;
            L := [NonResidue(p),1,1,1,p,p,p,p^2,p^2,p^4,p^4,NonResidue(p)*p^5];
            TestCanonicalization(diag(L), p, 6);
            TestCanonicalization(diag(L), p, 20);
            
        end do;
        for i from 1 to repetitions do
            RunSingleTest(i);
        end do;
        return true;
    end proc;
end module;


==> anc/ComputerAssisstedProofs.mw <==
RepresentTInTypeIIDim2 := proc();
local sig, odty, rh, eps, s1p, s1m, s3p, s3m, s5p, s5m, s7p, s7m, legdetby2,
pexcess, pexcess2, s3,s5,s7,sm;
for rh in {1,-1} do: for eps in {-1,1} do:
	sig:=rh*(1+eps);
	odty := 0;
	pexcess := (odty - sig) mod 8;
	# Try all possible values of S_{db}
	for s1p in {0,1} do: for s1m in {0,1} do:
	for s5p in {0,1} do: for s5m in {0,1} do:
		for s3p in {0,1,2,3} do: for s3m in {0,1,2,3} do:
		for s7p in {0,1,2,3} do: for s7m in {0,1,2,3} do:
			s3:=s3p + s3m; s5:=s5p+s5m;sm:=s1m+s3m+s5m+s7m; s7:=s7p+s7m;
			pexcess2 := (2*s3+4*s5+6*s7+
			2*(1-eps^(s3+s7)*(-1)^(sm+fxi(s3+s7)))) mod 8;
			if pexcess2 = pexcess then
				# the symbol is valid
				if not (rh=1 and type(sm+s3+s5, even)) and 
					not (rh=-1 and type(sm+s5+s7, even)) and
					not (rh=1 and eps=1 and type(sm+s5+s7, odd)) and
					not (rh=1 and eps=-1 and type(sm+s5+s7, even)) and
					not (rh=-1 and eps=-1 and type(sm+s3+s5, even)) and
					not (rh=-1 and eps=1 and type(sm+s3+s5, odd)) then
					printf("Failed TypeII");
			end if:
			end if:
		end do: end do:
		end do: end do:
	end do: end do:
	end do: end do:
end do: end do:
end proc:

RepresentTinTypeIEvenDim2 := proc();
local sig, odty, rh, eps, s1p, s1m, s3p, s3m, s5p, s5m, s7p, s7m, legdetby2,
pexcess, pexcess2, s3,s5,s7,sm, SGN, a2,b2,X;
SGN := {1,3,5,7};
for rh in {1,-1} do: for eps in {-1,1} do:
for a2 in SGN do: for b2 in SGN do:
	sig:=rh*(1+eps);
	odty := (a2+b2) mod 8;
	pexcess := (odty - sig) mod 8;
	legdetby2 := numtheory[legendre](a2*b2,2);
	X := {rh*a2 mod 8,rh*b2 mod 8};
	for s1p in {0,1} do: for s1m in {0,1} do:
	for s5p in {0,1} do: for s5m in {0,1} do:
		for s3p in {0,1,2,3} do: for s3m in {0,1,2,3} do:
		for s7p in {0,1,2,3} do: for s7m in {0,1,2,3} do:
			s3:=s3p + s3m; s5:=s5p+s5m;sm:=s1m+s3m+s5m+s7m; s7:=s7p+s7m;
			pexcess2 := (2*s3+4*s5+6*s7+
			2*(1-eps^(s3+s7)*(-1)^(sm+fxi(s3+s7)))) mod 8;
			if pexcess2 = pexcess and legdetby2 = (-1)^(s3+s5) then
				# the symbol is valid
				if not (rh=1 and type(sm, even) and nops(X intersect {1,5})>0) and 
					not (rh=-1 and type(sm+s3+s7, even) and nops(X intersect {1,5})>0) and
					not (rh=1 and eps=1 and type(sm+s3+s7, odd) and nops(X intersect {3,7})>0) and
					not (rh=1 and eps=-1 and type(sm+s3+s7, even) and nops(X intersect {3,7})>0) and
					not (rh=-1 and eps=-1 and type(sm, even) and nops(X intersect {3,7})>0) and
					not (rh=-1 and eps=1 and type(sm, odd) and nops(X intersect {3,7})>0) then
					printf("Failed TypeIEven");return 0;
			end if:
			end if:
		end do: end do:
		end do: end do:
	end do: end do:
	end do: end do:
end do: end do:
end do: end do:
end proc:

RepresentTinTypeIOddDim2 := proc()::integer;
local sig, odty, rh, eps, s1p, s1m, s3p, s3m, s5p, s5m, s7p, s7m, legdetby2,
pexcess, pexcess2, s3,s5,s7,sm, SGN, a2,b2,X;
SGN := {1,3,5,7};
for rh in {1,-1} do: for eps in {-1,1} do:
for a2 in SGN do: for b2 in SGN do:
	sig:=rh*(1+eps);
	odty := (a2+b2) mod 8;
	if numtheory[legendre](b2,2)=-1 then odty:=odty+4 mod 8;
	end if:
	pexcess := (odty - sig) mod 8;
	legdetby2 := numtheory[legendre](a2*b2,2);
	for s1p in {0,1} do: for s1m in {0,1} do:
	for s5p in {0,1} do: for s5m in {0,1} do:
		for s3p in {0,1,2,3} do: for s3m in {0,1,2,3} do:
		for s7p in {0,1,2,3} do: for s7m in {0,1,2,3} do:
			s3:=s3p + s3m; s5:=s5p+s5m;sm:=s1m+s3m+s5m+s7m; s7:=s7p+s7m;
			pexcess2 := (2*s3+4*s5+6*s7+
			2*(1-eps^(s3+s7)*(-1)^(sm+fxi(s3+s7)+s3+s5))) mod 8;
			if pexcess2 = pexcess and legdetby2 = (-1)^(s3+s5) then
				if not (rh*a2 mod 4 = 1 and 
						(-1)^sm*rh^(s3+s7)*numtheory[legendre](a2,2)=1) and 
					 not (rh*a2 mod 4 = 3 and 
						(-1)^(sm+s3+s7+1)*rh^(s3+s7)*eps*numtheory[legendre](a2,2)=1) and 
					 not (rh*b2 mod 4 = 1 and 
						(-1)^(sm+s3+s5)*rh^(s3+s7)*numtheory[legendre](b2,2)=1) and 
					 not (rh*b2 mod 4 = 3 and 
						(-1)^(sm+s5+s7+1)*rh^(s3+s7)*eps*numtheory[legendre](b2,2)=1) then
					printf("Failed TypeIOdd");return 0;
			end if:
			end if:
		end do: end do:
		end do: end do:
	end do: end do:
	end do: end do:
end do: end do:
end do: end do:
end proc:


fxi:= proc(s::integer)::integer;
local retVal;
retVal := 1;
if s mod 4 = 1 or s mod 4 = 0 then retVal := 0;
end if:
return retVal;
end proc:


RepresentMod2Dim3 := proc();

# This procedure generates all possible 3 dimensional
# diagonal quadratic forms and checks if they primitively
# represent all odd numbers modulo 16

# The general form of such a quadratic form is 
# 2^{i_1}a_1\oplus 2^{i_2}a_2 \oplus 2^{i_3}a_3,
# where a_1, a_2, a_3 are from {1,3,5,7}.

SquaresMod16 := {0,1,4,9};
OddMod16 := {1,3,5,7,9,11,13,15};
TwiceOddMod16 := OddMod16 union {2,6,10,14};
for a1 in OddMod16 do:
	for a2 in TwiceOddMod16 do:
		for a3 in TwiceOddMod16 do:
			PrimRep := {};
				for x1 in SquaresMod16 do:
					for x2 in SquaresMod16 do:
						for x3 in SquaresMod16 do:
							if x1 mod 2 = 0 and x2 mod 2 = 0 and x3 mod 2 = 0 then
								# this is non-primitive 
								PrimRep := PrimRep;
							else PrimRep := PrimRep union {a1*x1 + a2*x2 + a3*x3 mod 16};
							end if:
						end do:
					end do:
				end do:
			# Check if something is missing primes are 1,3,5,7 mod 8
			# can either represent prime or twice prime
			if PrimRep intersect {1,2} = {} or PrimRep intersect {3,6} = {} 
				or PrimRep intersect {5,10} = {} or PrimRep intersect {7,14} = {} then
				# It cannot represents everything
				print(a1, a2, a3, PrimRep);
			end if:
		end do:
	end do:
end do:
end proc:


# For d in {1,3,5,7} and b in {-1,1}, we let
# S[d,b] be the set of the size of the primes
# which have canonical form
#
# ( x  0    )
# ( 0  p^r y)
#
# for some odd r, x,y coprime to p, and legendre(x) = b
# and p mod 8 = d.

# Given such a list of numbers, the next procedure computes
# the sum of p-excesses (p > 2).


SumOfPExcess := 
proc(S::symbol)::integer;
    local s3,s5,s7,L;

    s3 := S[3,-1] + S[3,1];
    s5 := S[5,-1] + S[5,1];
    s7 := S[7,-1] + S[7,1];
    if (s3+s7) mod 4 in {2,3} then 
        L := 4;
    else 
        L := 0;
    end if;
    if (S[1,-1] + S[3,-1] + S[5,-1] + S[7,-1]) mod 2 = 1 then
        L := L + 4;
    end if;
    return 2*s3 + 4*s5 + 6*s7 + L mod 8;
end proc:

# The next procedure gives the 
# CoprimePart(det,2) mod 8.

CPP := proc(S::symbol)::integer;
    local d;
    d := 1;
    if type(S[3,-1]+S[3,1],odd) then
       d := 3*d;
    end if;
    if type(S[5,-1]+S[5,1],odd) then
       d := 5*d;
    end if;
    if type(S[7,-1]+S[7,1],odd) then
       d := 7*d;
    end if;
    return d mod 8;
end proc;

OddDet := proc();
local s1p, s3p, s5p, s7p, s1m, s3m, s5m, s7m;
printf("s1+ s1- s3+ s3- s5+ s5- s7+ s7-  pEX  oddity  (det mod 8)\n");
for s1p in {0,1} do
	for s3p in {0,1,2,3} do
		for s5p in {0,1} do
			for s7p in {0,1,2,3} do
				for s1m in {0,1} do
					for s3m in {0,1,2,3} do
						for s5m in {0,1} do
							for s7m in {0,1,2,3} do
								S[1,1]  := s1p;
								S[3,1]  := s3p;
								S[5,1]  := s5p;
								S[7,1]  := s7p;
								S[1,-1] := s1m;
								S[3,-1] := s3m;
								S[5,-1] := s5m;
								S[7,-1] := s7m;
								pEx := SumOfPExcess(S);
								coPrPart := CPP(S);
								oddi := 2 + pEx mod 8;
								Impossible := ".";
								if numtheory[legendre](coPrPart,2) =  1 and oddi = 4 then
								   Impossible := "Impossible";
								end if;
								if numtheory[legendre](coPrPart,2) = -1 and oddi = 0 then
								   Impossible := "Impossible";
								end if;
								KnowHowToDoIt := ".";
								if type(S[1,-1] + S[3,-1] + S[5,-1] + S[7,-1], even) then
								# In this case, we can find a prime q which is 1 mod 8
								# and a prime q which is 5 mod 8 which can be embedded
								# for all odd primes; but is B_2(S,q) > 0 as well?
								if   (numtheory[legendre](coPrPart,2) = 1 and oddi=0) then 
								   # [1,7], [3,5] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (a)");
								elif (numtheory[legendre](coPrPart,2) = 1 and oddi=2) then 
								   # [1,1], [5,5] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (b)");
								elif (numtheory[legendre](coPrPart,2) = 1 and oddi=6) then 
								   # [3,3], [7,7] only possibilities
								   # We cannot do it here!
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=2) then 
								   # [3,7], only possibility
								   # We cannot do it here.
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=4) then 
								   # [1,3], [5,7] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (c)");
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=6) then 
								   # [1,5] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (d)");
								end if;
							end if;
							if type(S[1,-1] + S[3,1] + S[5,-1] + S[7,1], odd) then
								if   (numtheory[legendre](coPrPart,2) = 1 and oddi=0) then 
								   # [1,7], [3,5] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (e)");
								elif (numtheory[legendre](coPrPart,2) = 1 and oddi=2) then 
								   # [1,1], [5,5] only possibilities
								elif (numtheory[legendre](coPrPart,2) = 1 and oddi=6) then 
								   # [3,3], [7,7] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (f)");
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=2) then 
								   # [3,7], only possibility
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (g)");
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=4) then 
								   # [1,3], [5,7] only possibilities
								   KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (h)");
								elif (numtheory[legendre](coPrPart,2) =-1 and oddi=6) then 
								   # [1,5] only possibilities
								end if;
							end if;
printf("%d   %d   %d   %d   %d   %d   %d   %d      %d     %d       %d %s %s\n", s1p, s1m, s3p, s3m, s5p, s5m, s7p, s7m,pEx, oddi, coPrPart, Impossible, KnowHowToDoIt);
							end do;
						end do;
					end do;
				end do;
			end do;
		end do;
	end do;
end do;
end proc:


PExcessEven := proc(S::symbol)::integer;
    local s3,s5,s7,L, sm;
	sm := S[1,-1] + S[3,-1] + S[5,-1] + S[7,-1];
    s3 := S[3,-1] + S[3,1];
    s5 := S[5,-1] + S[5,1];
    s7 := S[7,-1] + S[7,1];
    if (s3+s7) mod 4 in {2,3} then 
        L := 4;
    else 
        L := 0;
    end if;
    if (sm+s3+s5) mod 2 = 1 then
        L := L + 4;
    end if;
    return 2*s3 + 4*s5 + 6*s7 + L mod 8;
end proc:

printf("s1+ s1- s3+ s3- s5+ s5- s7+ s7-  a2  b2\n");
for a2 in {1,3,5,7} do for b2 in {1,3,5,7} do
		primrep := {};
		a:=0;
		if numtheory[legendre](b2,2) = -1 then a:=1;end if:
		oddity := a2+b2+ 4*a mod 8;
		leg := numtheory[legendre](a2*b2,2);
		pex := oddity - 2 mod 8;
		for x12mod16 in {0,1,4,9} do 
		for x22mod16 in {0,1,4,9} do
			if x12mod16 in {0,4} and x22mod16 in {0,4} then
				primrep:=primrep;
			else
				primrep := primrep union {a2*x12mod16+2*b2*x22mod16 mod 16};
			end if:
		end do: end do:
		for s1p in {0,1} do 
		for s3p in {0,1,2,3} do
		for s5p in {0,1} do 
		for s7p in {0,1,2,3} do
		for s1m in {0,1} do 
		for s3m in {0,1,2,3} do
		for s5m in {0,1} do 
		for s7m in {0,1,2,3} do
			S[1,1]  := s1p; S[3,1]  := s3p; S[5,1]  := s5p;
			S[7,1]  := s7p; S[1,-1] := s1m; S[3,-1] := s3m;
			S[5,-1] := s5m; S[7,-1] := s7m; 
			pex2 := PExcessEven(S);
			s3:=s3p+s3m;
			s5:=s5p+s5m;
			s7:=s7p+s7m;
			sm:=s1m+s3m+s5m+s7m;
			leg2 := (-1)^(s3+s5);
			if pex = pex2 and leg = leg2 then
				# This is a possible symbol
				if type(sm,even) and {1,9} intersect primrep!={} then
					# possible	
					signature:=2;
				elif type(sm, odd) and {5,13} intersect primrep != {} then
					# possible
					signature:=2;
				elif type(sm+s3+s7, even) and {3,11} intersect primrep !={} then
					# possible
					signature:=2;
				elif type(sm+s3+s7, odd) and {7,15} intersect primrep !={} then
					# possible
					signature:=2;
				else printf("%d	%d	%d %d	%d	%d	%d	%d	%d	%d	\n", s1p,s1m,s3p,
					s3m,s5p,s5m,s7p,s7m,a2,b2);
				end if:
			end if:
		end do:end do:end do:end do:
		end do:end do:end do:end do:
end do: end do:

# For d in {1,3,5,7} and b in {-1,1}, we let
# S[d,b] be the set of the size of the primes
# which have canonical form
#
# ( x  0    )
# ( 0  p^r y)
#
# for some odd r, x,y coprime to p, and legendre(x) = b
# and p mod 8 = d.

# Given such a list of numbers, the next procedure computes
# the sum of p-excesses (p > 2).


SumOfPExcess := 
proc(S::symbol)::integer;
    local s3,s5,s7,L;

    s3 := S[3,-1] + S[3,1];
    s5 := S[5,-1] + S[5,1];
    s7 := S[7,-1] + S[7,1];
    if (s3+s7) mod 4 in {2,3} then 
        L := 4;
    else 
        L := 0;
    end if;
    if (S[1,-1] + S[3,-1] + S[5,-1] + S[7,-1]) mod 2 = 1 then
        L := L + 4;
    end if;
    return 2*s3 + 4*s5 + 6*s7 + L mod 8;
end proc;

# The next procedure gives the 
# CoprimePart(det,2) mod 8.

CPP :=
proc(S::symbol)::integer;
    local d;
    d := 1;
    if type(S[3,-1]+S[3,1],odd) then
       d := 3*d;
    end if;
    if type(S[5,-1]+S[5,1],odd) then
       d := 5*d;
    end if;
    if type(S[7,-1]+S[7,1],odd) then
       d := 7*d;
    end if;
    return d mod 8;
end proc;

printf("s1+ s1- s3+ s3- s5+ s5- s7+ s7-  pEX  oddity  (det mod 8)\n");

for s1p in {0,1} do
for s3p in {0,1} do
for s5p in {0,1} do
for s7p in {0,1} do
for s1m in {0,1} do
for s3m in {0,1} do
for s5m in {0,1} do
for s7m in {0,1} do
S[1,1]  := s1p;
S[3,1]  := s3p;
S[5,1]  := s5p;
S[7,1]  := s7p;
S[1,-1] := s1m;
S[3,-1] := s3m;
S[5,-1] := s5m;
S[7,-1] := s7m;
pEx := SumOfPExcess(S);
coPrPart := CPP(S);
oddi := 2 + pEx mod 8;

Impossible := ".";
if numtheory[legendre](coPrPart,2) =  1 and oddi = 4 then
   Impossible := "Impossible";
end if;
if numtheory[legendre](coPrPart,2) = -1 and oddi = 0 then
   Impossible := "Impossible";
end if;

KnowHowToDoIt := ".";
if type(S[1,-1] + S[3,-1] + S[5,-1] + S[7,-1], even) then
    # In this case, we can find a prime q which is 1 mod 8
    # and a prime q which is 5 mod 8 which can be embedded
    # for all odd primes; but is B_2(S,q) > 0 as well?
    if   (numtheory[legendre](coPrPart,2) = 1 and oddi=0) then 
       # [1,7], [3,5] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (a)");
    elif (numtheory[legendre](coPrPart,2) = 1 and oddi=2) then 
       # [1,1], [5,5] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (b)");
    elif (numtheory[legendre](coPrPart,2) = 1 and oddi=6) then 
       # [3,3], [7,7] only possibilities
       # We cannot do it here!
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=2) then 
       # [3,7], only possibility
       # We cannot do it here.
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=4) then 
       # [1,3], [5,7] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (c)");
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=6) then 
       # [1,5] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (d)");
    end if;
end if;

if type(S[1,-1] + S[3,1] + S[5,-1] + S[7,1], odd) then
    if   (numtheory[legendre](coPrPart,2) = 1 and oddi=0) then 
       # [1,7], [3,5] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (e)");
    elif (numtheory[legendre](coPrPart,2) = 1 and oddi=2) then 
       # [1,1], [5,5] only possibilities
    elif (numtheory[legendre](coPrPart,2) = 1 and oddi=6) then 
       # [3,3], [7,7] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (f)");
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=2) then 
       # [3,7], only possibility
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (g)");
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=4) then 
       # [1,3], [5,7] only possibilities
       KnowHowToDoIt := cat(KnowHowToDoIt, "Can do it (h)");
    elif (numtheory[legendre](coPrPart,2) =-1 and oddi=6) then 
       # [1,5] only possibilities
    end if;
end if;

    printf("%d   %d   %d   %d   %d   %d   %d   %d      %d     %d       %d %s %s\n", s1p, s1m, s3p, s3m, s5p, s5m, s7p, s7m,pEx, oddi, coPrPart, Impossible, KnowHowToDoIt);
end do;
end do;
end do;
end do;
end do;
end do;
end do;
end do;






==> anc/FL.mw <==
# FactorLists (package FL)
# ========================
# Sometimes, we represent numbers as lists of primes together with
# their factors. We call these factor lists.  This file here provides
# functions for dealing with such lists.
#
# In this representation, a number 
#        q = (-1)^d_0 p_1^d_1 * p_2^d_2 * ... * p_k^d_k 
# is represented as 
#        Lq = [ [-1,d_0], [p_1, d_1], [p_2, d_2], ..., [p_k, d_k] ]
# where p_1 < p_2 < ... < p_k (i.e., the list is always sorted).
#
# The following functions can deal with such lists.
#
# * ToFL(q, SetOfPrimes)
#       Convert q to Lq; tries to use the prime factors in SetOfPrimes
#       (e.g., SetOfPrimes = {2,3,101}), SetOfPrimes speeds things up,
#       but doesn't change the behaviour of the function.  
#
# * ToFLSomePrimes(q1, SetOfPrimes)
#       Let q2 be maximal number dividing q1 which only has prime
#       factors in SetOfPrimes. This returns Lq2.
#
# * Filter(Lq1, SetOfPrimes)
#       Let q2 be maximal number dividing q1 which only has prime
#       factors in SetOfPrimes. This returns Lq2.
#
# * ToInt(Lq)
#       Convert Lq to q
#
# * Lcm(Lq1,Lq2)
#       Outputs the list corresponding to lcm(q1,q2)
#
# * Multiply(Lq1,Lq2) 
#       Outputs the list corresponding to q1*q2.
#
# * IncreaseEachPowerByOne(Lq1)
#       Returns the FL corresponding q1 * q, where q is the 
#       product of the prime factors in q1.
#
# * Power(Lq,r)
#       Returns the list corresponding to q^r.
#
# * Divide(Lq1,q2)
#       If q2 | q1, returns the list corresponding to (q1/q2).
#
# * SetOfPrimes(Lq)
#       Returns a set containing all the prime factors which appear
#       in Lq (in order) (i.e., returns convert(map(x -> x[1], Lq),set); )



FL := module()
export ToFL, ToFLSomePrimes,ToInt,Lcm,Multiply,Power,Divide,
    IncreaseEachPowerByOne,SetOfPrimes,Filter,RunTests;
option package;
    ToFL := proc(t::integer, S::set(integer):={})::list(list);
    local L1,L2, F;
        L1 := ToFLSomePrimes(t, S);
				F := ifactors(t/ToInt(L1));
				if F[1]=-1 then
					if F[2] = [] then L2 := [[-1,1]]; 
					else L2:=ListTools[FlattenOnce]([[[-1,1]],F[2]]);
					end if:
				else L2 := ifactors(t/ToInt(L1))[2];
				end if:
        return Multiply(L1,L2);
    end proc:

    ToFLSomePrimes := proc(t::integer, s::set(integer))::list(list);
    local L1,L2,L3;
        L1 := convert(s, list);
        L2 := map(x -> ([x,padic[ordp](t,x)]),L1);
        L3 := select(x -> x[2] <> 0, L2);
        return L3;
    end proc;

    Filter := proc(L::list(list), s::set(integer))::list(list);
        return select(x -> x[1] in s, L);
    end proc;

    ToInt := proc(L::list(list))::integer;
    local d,i;
        d := 1;
        for i from 1 to nops(L) do
            d := d * L[i][1]^(L[i][2]);
        end do;
        return d;
    end proc:
    
    Lcm := proc(L1::list(list), L2::list(list))::list(list);
        if L1 = [] then return L2 end if;
        if L2 = [] then return L1 end if;
        if L1[1][1] = L2[1][1] then
            return ListTools[FlattenOnce](
                [[[L1[1][1], max(L1[1][2],L2[1][2])]], Lcm(L1[2..-1], L2[2..-1])]);
        elif L1[1][1] < L2[1][1] then
            return ListTools[FlattenOnce]([[L1[1]], Lcm(L1[2..-1],L2)]);
        elif L1[1][1] > L2[1][1] then
        return ListTools[FlattenOnce]([[L2[1]], Lcm(L1,L2[2..-1])]);
        end if
    end proc:

    Multiply := proc(L1::list(list), L2::list(list))::list(list);
        if L1 = [] then return L2 end if;
        if L2 = [] then return L1 end if;
        if L1[1][1] = L2[1][1] then
            return ListTools[FlattenOnce](
                [[[L1[1][1], L1[1][2]+L2[1][2]]], Multiply(L1[2..-1], L2[2..-1])]);
        elif L1[1][1] < L2[1][1] then
            return ListTools[FlattenOnce]([[L1[1]], Multiply(L1[2..-1],L2)]);
        elif L1[1][1] > L2[1][1] then
            return ListTools[FlattenOnce]([[L2[1]], Multiply(L1,L2[2..-1])]);
        end if
    end proc:

    IncreaseEachPowerByOne := proc(L1::list(list))::list(list);
        return Multiply(map(x->[x[1],1], L1[1..nops(L1)]),L1);
    end proc;

    Power := proc(L1::list(list), pow::integer)::list(list);
        return map(x -> [x[1],pow*x[2]], L1);
    end proc:
    
    Divide := proc(L1::list(list), q2::integer)::list(list);
        local Linter;
        Linter := map(x -> [x[1],x[2]-padic[ordp](q2,x[1])],L1);
        return select(x -> (x[2]>0), Linter);
    end proc:

    SetOfPrimes := proc(L1::list(list)):set(integer);
        return convert(map(x -> x[1],L1),set) minus {-1};
    end proc:

    RunTests := proc()::boolean;
    local q1,q2,Lq1,Lq2;
        kernelopts(assertlevel=1);
        q1 := 2*5*5*5*7*7;
        q2 := 3*3*3*5*7*7*13;
        Lq1 := ToFL(q1,[2,5,7,13]);
        ASSERT([[2,1]] = ToFLSomePrimes(q1,{2}), "1");
        ASSERT([[2,1]] = Filter(Lq1,{2}), "1b");

        ASSERT(Lq1 = ToFL(q1,[]),"1c");
        ASSERT(Lq1 = ToFL(q1,[2]),"2");
        ASSERT(Lq1 = ToFL(q1,[3]),"3");
        Lq2 := ToFL(q2,[]);
        ASSERT(ToInt(Lq1) = q1,"4");
        ASSERT(ToInt(Lq2) = q2,"5");
        ASSERT(ToInt(Lq2) <> q1,"6");
        ASSERT(ToInt(Lcm(Lq1,Lq2)) = lcm(q1,q2),"7");
        ASSERT(ToInt(Multiply(Lq1,Lq2)) = q1*q2,"8");
        ASSERT(ToInt(IncreaseEachPowerByOne(Lq1)) = q1*2*5*7, "8b");
        ASSERT(ToInt(IncreaseEachPowerByOne(Lq2)) = q2*3*5*7*13, "8c");
        ASSERT(ToInt(Power(Lq1,3)) = q1^3,"9");
        ASSERT(ToInt(Divide(Lq1,2)) = q1/2,"10");
        ASSERT(ToInt(Divide(Lq1,5)) = q1/5,"11");
        ASSERT(ToInt(Divide(Lq1,25)) = q1/25,"12");
        ASSERT(Divide(Lq1,49) = ToFL(q1/49,[]),"13");
        ASSERT(SetOfPrimes(Lq1) = {2,5,7},"14");
        ASSERT(SetOfPrimes(Lq2) = {3,5,7,13},"15");
        return true;
    end proc;
end module;



==> anc/QuadraticForms.mw <==
read("FL.mw"):
read("SimpleQF.mw"):
read("Symbols.mw"):
read("Represent1Dim.mw"):
read("Canonicalize.mw"):

MakeFormOfGenus := module()
export CreateFormOfGivenGenus,  RunTests, findT;
export RunBlowupTest;
local
    MakeTopRowLowHammingWeight, CreateFormFromSymbol,
    UnimodularSiegelStyleEmbedding, #findTWhichHasEmbeddingInGenus,
    hasPrimRepP, testT,
    hasPrimitiveEmbeddingForAllQ,
    GCDofSymbol, iThScaleOfSymbol, 
		findTDim2TypeIOdd, findTDim2TypeIEven, findTDim2TypeII,
		findTDim3TypeI, findTDim4OrDim3TypeII, computeParamDim2, 
		findPrimeDim3, findExp, find2Order, findPrimeDim2,
    msqrt                    := numtheory[msqrt],             
    legendre                 := numtheory[legendre],          
    ordp                     := padic[ordp],                  
    Determinant              := LinearAlgebra[Determinant],   
    Dimension                := LinearAlgebra[Dimension],     
    diag                     := LinearAlgebra[DiagonalMatrix],
    IdentityMatrix           := LinearAlgebra[IdentityMatrix],
    Equal                    := LinearAlgebra[Equal],         
    NonResidue               := SimpleQF[NonResidue],         
    CoprimePart              := SimpleQF[CoprimePart],        
    IsBlockDiagonalSymmetric := SimpleQF[IsBlockDiagonalSymmetric],
    IsFullRankDiagonal       := SimpleQF[IsFullRankDiagonal],
    ModifiableIdentity       := SimpleQF[ModifiableIdentity],
    UnimodularSwitchMatrix   := SimpleQF[UnimodularSwitchMatrix],
    ExtendToUnimodular       := SimpleQF[ExtendToUnimodular],
    EnlargenUnimodular       := SimpleQF[EnlargenUnimodular],
    SCALE := Symbols[SCALE], PRIME := Symbols[PRIME], DIM := Symbols[DIM],
		TYPE := Symbols[TYPE], LEGENDRE := Symbols[LEGENDRE], 
		ODDITY := Symbols[ODDITY];

    MakeTopRowLowHammingWeight :=
    # This is not really needed, but I don't want to delete it now.
    proc(M0::Matrix, p, K)::Matrix;
        # Returns invertible U such that for N = U^T M0 U mod p^K we have
        #   * N[1,1] = M0[1,1].
        #   * N[1,3] = N[1,4] = ... = N[1,n] = 0
    local n, L, i, j, Utotal, U, M;
        n := Dimension(M0)[1];
        
        # Find i such that M[1,i] has minimal order.
        L := convert(M0[1,..], list);
        i := ListTools[FindMinimalElement](map(x->ordp(x,p), L),`<`,position)[2];
        if i > 1 then 
            Utotal := SimpleQF[UnimodularSwitchMatrix](n, 2, i);
            i := 2;
        else
            Utotal := SimpleQF[ModifiableIdentity](n);
        end if;
        M := Utotal^+ . M0 . Utotal mod p^K;
        
        U := SimpleQF[ModifiableIdentity](n);
        
        for j from i+1 to n do 
            # We could start at 3, but if i = 1 this also gets N[1,2] = 0.
            
            # Add alpha portions of vector 2 to vector i such that 
            # M[i,1] becomes 0.
            U[i,j] := -M[1,j]/M[1,i] mod p^K; 
        end do;
        return Utotal . U;
    end proc;
    
    hasPrimRepP := 
    proc(symbol::list, t::integer)::boolean;
    local n, p, scale, S;
        p := symbol[1][PRIME];
        scale := symbol[nops(symbol)][SCALE]+3;
        S := Symbols[SymbolToLocalMatrix](symbol, FL[ToFL](p^scale,{p}));
        return Represent1Dim[HasPrimitiveRepresentation](S,t,p)
    end proc;

    
    hasPrimitiveEmbeddingForAllQ :=
    # Answers: is B_p(S,t) > 0 for all p?
    proc(symbol::list, t::integer)::boolean;
    local tFL, p;
        tFL := FL[ToFL](t);
        for p in FL[SetOfPrimes](tFL) union Symbols[PrimesInSymbol](symbol) do
            if not hasPrimRepP(Symbols[FilterSymbol](symbol,p),
                                                t) then
                return false
            end if
        end do;
        return true;
    end proc;

    
    iThScaleOfSymbol := 
    proc(symbol::list,i0::integer)::integer;
    local j,i;
        j := 1;
        i := i0;
        while j <= nops(symbol) do
            if symbol[j][DIM] >= i then 
							# ??? In the if statement replaced ">" by ">="
              return symbol[j][SCALE]
            else
                i := i - symbol[j][DIM];
                j := j+1;
            end if
        end do;
        return FAIL;
    end proc;

    findT := proc(symbol::list)::list;
			# Takes as input a symbol, and outputs tFL such that B_{p^K}(S,t)
			# > 0 for all p, all K.  (where S is some quadratic form of the
			# genus as given by the symbol).
			local n,e2,sym2;
			n := Symbols[DimensionOfSymbol](symbol);
			sym2 := Symbols[FilterSymbol](symbol,2);
			e2 := find2Order(sym2);
			if (e2>-1 and n=3) or n>3 then return findTDim4OrDim3TypeII(symbol,e2);
			elif n=3 then return findTDim3TypeI(symbol);
			else #n=2
				if e2>-1 then # Type II block exists
					return findTDim2TypeII(symbol);
				elif sym2[1][DIM]<2 and type(sym2[2][SCALE], odd) then 
					return findTDim2TypeIOdd(symbol);
				else return findTDim2TypeIEven(symbol);
				end if:
			end if:
    end proc:

		testT:=proc(symbol::list, t::integer, pSet::set(integer))::integer;
			# Tests if tFL has a representation in symbol
			# Returns -1, if not.
			local p;
			for p in pSet do
				ASSERT(hasPrimRepP(Symbols[FilterSymbol](symbol,p),t), 
					"Error: t is not primitively representable!", p, t);
			end do:
		end proc:

    findTDim4OrDim3TypeII := proc(symbol::list, e2::integer)::list;
			# Finds a primitively representable t for two cases (i) dim > 3 and
			# (ii) dim = 3 and there is a Type II matrix.
			local n,t,tFL,p,symP, dimList, sig, PSym,ne2;
			n := Symbols[DimensionOfSymbol](symbol);
			ASSERT((n=3 and e2>-1) or n>3, "Wrong Function: n=3, Type II OR n>3."); 
			# Make sure that we are in one 
			# of the two case
			PSym := Symbols[PrimesInSymbol](symbol);
			sig := symbol[1][2];
			if sig = -n then tFL := FL[ToFL](-1);
			else tFL := FL[ToFL](1);
			end if:
			symP := Symbols[FilterSymbol](symbol,2);
			ne2 := e2;
			if e2 = -1 then
				ne2 := iThScaleOfSymbol(symP,4);
			end if:
			# print("FindTDim4 ", tFL, sig, e2);
			dimList := [2,0];
			tFL := FL[Multiply](tFL,FL[ToFL](2^ne2,{2}));
			# First, we find t up to a factor which is a square
			for p in PSym do
				if p > 2 then
					# From context, we know: 
					# iThScaleOfSymbol(symbolP,1)) = 0
					symP := Symbols[FilterSymbol](symbol,p);
					if type(iThScaleOfSymbol(symP,2),odd) and 
						type(iThScaleOfSymbol(symP,3),odd) then
						tFL := FL[Multiply](tFL,FL[ToFL](p));
						dimList := dimList, [p,2];
					else dimList := dimList, [p,1];
					end if
				end if
			end do;
			# Find actual t; 
			for p in PSym do
				symP := Symbols[FilterSymbol](symbol,p);
				if not hasPrimRepP(symP,FL[ToInt](tFL)) then
					ASSERT(p>2, "Error in constructing t: should be 2-representable.");
					tFL := FL[Multiply](tFL,FL[ToFL](p^findExp(symP,dimList, p),{p}));
				end if;
			end do;
			# Check if t is primitively representable
			testT(symbol, FL[ToInt](tFL), PSym);
			return tFL;
    end proc:

    findTDim3TypeI := proc(symbol::list)::list;
			# Finds a primitively representable t for n=3 when 2-form is only
			# Type I blocks.
			local n,t,tFL,p,symP, dimList, sig, wp, PSym;
			ASSERT(Symbols[DimensionOfSymbol](symbol)=3, "Wrong Function: n=3."); 
			PSym:=Symbols[PrimesInSymbol](symbol);
			dimList := [2,0];
			sig := Symbols[FilterSymbol](symbol,-1)[1][2];
			if sig = -3 then tFL := FL[ToFL](-1);
			else tFL := FL[ToFL](1);
			end if:
			# First, we find t up to a factor which is a square
			for p in PSym do
				if p > 2 then
					# From context, we know: iThScaleOfSymbol(symbolP,1)) = 0
					symP := Symbols[FilterSymbol](symbol,p);
					if type(iThScaleOfSymbol(symP,2),odd) and 
						type(iThScaleOfSymbol(symP,3),odd) then
						tFL := FL[Multiply](tFL,FL[ToFL](p));
						dimList := dimList, [p,2];
					else dimList := dimList, [p,1];
					end if
				end if
			end do;
			# e2 := iThScaleOfSymbol(Symbols[FilterSymbol](symbol,2),1);
			# tFL := FL[Multiply](tFL,FL[ToFL](2^e2,{2}));
			# No need for the above two lines because e2 will be 0.
			# Find a prime p such that pt is 2-representable.
			wp := findPrimeDim3(Symbols[FilterSymbol](symbol,2), 
				PSym, FL[ToInt](tFL));
			tFL := FL[Multiply](tFL,FL[ToFLSomePrimes](wp, {wp}));
			# Find actual t; 
			for p in PSym do
				symP := Symbols[FilterSymbol](symbol,p);
				if not hasPrimRepP(symP,FL[ToInt](tFL)) then
					ASSERT(p>2, "Error in constructing t: should be 2-representable.");
					tFL := FL[Multiply](tFL,FL[ToFL](p^findExp(symP,dimList, p),{p}));
				end if;
			end do;
			# Check if t is primitively representable
			testT(symbol, FL[ToInt](tFL), PSym union {wp});
			return tFL;
    end proc:

		computeParamDim2 := proc(symbol::list)::list;
			local p, symP, sgnt, sgnDet, d, S, sig, i, b, setS;
			# sig = signature of the form
			# sgnt = sign of the represented integer t
			# sgnDet = sign of the determinant of the form
			setS := {};
			sig := Symbols[FilterSymbol](symbol,-1)[1][2];
			sgnt := 1; sgnDet :=1;
			if sig = -2 then sgnt := -1; end if:
			if sig=0 then sgnDet:=-1; end if:
			# Next, we compute S_{db} for d in {1,3,5,7} and b in {-1,1}.
			# We store it in list S.
			# Note that sym equiv diag(a_p,p^(i_p)b_p) and i_p>0, for odd p.  
			S:=NULL;
			for i from 1 to 4 do
				S := S, [0,0];
			end do:
			for p in Symbols[PrimesInSymbol](symbol) do
				symP := Symbols[FilterSymbol](symbol,p);
				if p>2 and type(iThScaleOfSymbol(symP,2),odd) then
					setS := setS union {p};
					if p mod 8 = 1 and symP[1][LEGENDRE]=-1 then
						S := [S[1][1]+1,S[1][2]],S[2..nops([S])];
					elif p mod 8 = 1 and symP[1][LEGENDRE]=1 then
						S := [S[1][1],S[1][2]+1],S[2..];
					elif p mod 8 = 3 and symP[1][LEGENDRE]=-1 then
						S := S[1],[S[2][1]+1,S[2][2]],S[3..];
					elif p mod 8 = 3 and symP[1][LEGENDRE]=1 then
						S := S[1],[S[2][1],S[2][2]+1],S[3..];
					elif p mod 8 = 5 and symP[1][LEGENDRE]=-1 then
						S := S[1..2],[S[3][1]+1,S[3][2]],S[4];
					elif p mod 8 = 5 and symP[1][LEGENDRE]=1 then
						S := S[1..2],[S[3][1],S[3][2]+1],S[4];
					elif p mod 8 = 7 and symP[1][LEGENDRE]=-1 then
						S := S[1..3],[S[4][1]+1,S[4][2]];
					elif p mod 8 = 7 and symP[1][LEGENDRE]=1 then
						S := S[1..3],[S[4][1],S[4][2]+1];
					end if:
				end if:
			end do:
			return [sgnDet, sgnt, setS, [S]];
		end proc:

		findTDim2TypeII := proc(symbol::list)::list;
			# Finds a primitively representable t for n=2 when 2-form is a
			# Type II block.
			local n,t,tFL,p,symP, dimList, sgnt, sgnDet, d, S, setS, wp, X, congList,
			sm, s35,s57, PSym;
			print("Dimension 2: Type II ....");
			PSym := Symbols[PrimesInSymbol](symbol);
			congList := NULL;
			X:=computeParamDim2(symbol);
			sgnDet := X[1];sgnt:=X[2];setS:=X[3];S:=X[4]; 
			for p in setS do
				symP := Symbols[FilterSymbol](symbol,p);
				if symP[1][LEGENDRE] = 1 then congList := congList, [p, 2*sgnt]; 
				else congList := congList, [p,2*sgnt*SimpleQF[NonResidue](p)];
				end if
			end do;

			# Find the modulo 4 congruence
			sm := S[1][1]+S[2][1]+S[3][1]+S[4][1];
			s35 := S[2][1]+S[2][2]+S[3][1]+S[3][2];
			s57 := S[3][1]+S[3][2]+S[4][1]+S[4][2];
			if sgnt = 1 and type(s35+sm, even) then congList := congList, [4,1];
			elif sgnt=-1 and type(s57+sm, even) then congList := congList, [4,1];
			elif sgnt=1 and sgnDet= 1 and type(s57+sm,odd) then congList := congList, [4,3];
			elif sgnt=1 and sgnDet=-1 and type(s57+sm,even) then congList := congList, [4,3];
			elif sgnt=-1 and sgnDet=-1 and type(s35+sm,even) then congList := congList, [4,3];
			elif sgnt=-1 and sgnDet=1 and type(s35+sm,odd) then congList := congList, [4,3];
			else ASSERT(false, "Error: Dim2TypeII, counterexample ?");
			end if:
			wp := findPrimeDim2([congList]);

			tFL := FL[ToFL](sgnt);
			tFL := FL[Multiply](tFL,FL[ToFL](2*wp,{2,wp}));
			t := 2*wp*sgnt;

			for p in PSym minus (setS union {2}) do
				symP := Symbols[FilterSymbol](symbol,p);
				if not numtheory[legendre](t,p) = symP[1][LEGENDRE] then
					tFL := FL[Multiply](tFL,FL[ToFL](p^(symP[2][SCALE]),{p}));
				end if:
			end do:

			# Check that tFL has primitive representation
			testT(symbol, FL[ToInt](tFL), PSym union {wp});
			return tFL;
    end proc:

		findTDim2TypeIEven := proc(symbol::list)::list;
			# Finds a primitively representable t for n=2 when 2-form is a
			# Type I block a_2\oplus 2^{i_2}b_2, with i_2 even ---- (OR 0) ---
			local n,t,tFL,p,symP, dimList, sgnt, sgnDet, d, S, setS, wp, X, congList,
			sm, s37, PSym, Y, Y15, Y37, a2, b2, Q2;
			print("Dimension 2: Type IEven ....");
			PSym := Symbols[PrimesInSymbol](symbol);
			# Compute the congruence relations for wp
			congList := NULL;
			X:=computeParamDim2(symbol);
			sgnDet:=X[1];sgnt:=X[2];setS:=X[3];S:=X[4]; 
			for p in setS do
				symP := Symbols[FilterSymbol](symbol,p);
				if symP[1][LEGENDRE] = 1 then congList := congList, [p, sgnt]; 
				else congList := congList, [p,sgnt*SimpleQF[NonResidue](p)];
				end if
			end do;
			symP := Symbols[FilterSymbol](symbol,2);
			# It is possible that 2 does not divide the determinant.
			# So, we compute a2, b2 first.
			if iThScaleOfSymbol(symP,2)=0 then 
				Q2 := Symbols[SymbolToLocalMatrix](symP,FL[ToFL](8));
				Y := {sgnt*Q2[1][1] mod 8, sgnt*Q2[2][2] mod 8};
			else 
				Y := {sgnt*symP[1][ODDITY] mod 8, sgnt*symP[2][ODDITY] mod 8};
			end if:
			sm := S[1][1]+S[2][1]+S[3][1]+S[4][1];
			s37 := S[2][1]+S[2][2]+S[4][1]+S[4][2];
			Y15 := Y intersect {1,5};Y37:=Y intersect {3,7};
			if (sgnt=1 and type(sm, even) and nops(Y15)>0) 
				or (sgnt=-1 and type(sm+s37, even) and nops(Y15)>0) then
				congList := congList, [8,Y15[1]];
			elif (sgnt=1 and sgnDet=1 and type(sm+s37, odd) and nops(Y37)>0) 
				or (sgnt=1 and sgnDet=-1 and type(sm+s37, even) and nops(Y37)>0) 
				or (sgnt=-1 and sgnDet=-1 and type(sm, even) and nops(Y37)>0) 
				or (sgnt=-1 and sgnDet=1 and type(sm, odd) and nops(Y37)>0) then
				congList := congList, [8,Y37[1]];
			else ASSERT(false, "Error: Dim2TypeIEven, counterexample ?");
			end if:
			wp := findPrimeDim2([congList]);

			tFL := FL[ToFL](sgnt);
			tFL := FL[Multiply](tFL,FL[ToFL](wp,{wp}));
			t := wp*sgnt;

			for p in PSym minus setS do
				symP := Symbols[FilterSymbol](symbol,p);
				if p=2 then
					if not wp = symP[1][LEGENDRE] mod 8 then 
						tFL := FL[Multiply](tFL,FL[ToFL](2^iThScaleOfSymbol(symP,2),{2}));
					end if:
				else
					if not numtheory[legendre](t,p) = symP[1][LEGENDRE] then
						tFL := FL[Multiply](tFL,FL[ToFL](p^iThScaleOfSymbol(symP,2),{p}));
					end if:
				end if:
			end do:

			# Check that tFL has primitive representation
			testT(symbol, FL[ToInt](tFL), PSym union {wp});
			return tFL;
    end proc:

		findTDim2TypeIOdd := proc(symbol::list)::list;
			# Finds a primitively representable t for n=2 when 2-form is a
			# Type I block a_2\oplus 2^{i_2}b_2, with i_2 odd.
			local n,t,tFL,p,symP, dimList, sgnt, sgnDet, d, S, setS, wp, X, congList,
			sm, s37, PSym, Y, Y15, Y37, a2, b2, i2, s35,s57;
			print("Dimension 2: Type IOdd ....");
			PSym := Symbols[PrimesInSymbol](symbol);

			# Compute the congruence relations for wp
			congList := NULL;
			X:=computeParamDim2(symbol);
			sgnDet:=X[1];sgnt:=X[2];setS:=X[3];S:=X[4]; 
			sm := S[1][1]+S[2][1]+S[3][1]+S[4][1];
			s37 := S[2][1]+S[2][2]+S[4][1]+S[4][2];
			s35 := S[2][1]+S[2][2]+S[3][1]+S[3][2];
			s57 := S[3][1]+S[3][2]+S[4][1]+S[4][2];
			symP := Symbols[FilterSymbol](symbol,2);
			a2 := symP[1][LEGENDRE];b2 := symP[2][LEGENDRE];i2:=symP[2][SCALE];
			tFL := FL[ToFL](sgnt);
			if (sgnt*a2 mod 4 = 1 and 
				(-1)^sm*sgnt^s37*numtheory[legendre](a2,2)=1) or
				(sgnt*a2 mod 4 = 3 and 
				(-1)^(sm+s37+1)*sgnt^s37*sgnDet*numtheory[legendre](a2,2)=1) then
				congList := congList, [8,sgnt*a2 mod 8];
				for p in setS do
					symP := Symbols[FilterSymbol](symbol,p);
					if symP[1][LEGENDRE]=-1 then 
						congList := congList, [p,sgnt*SimpleQF[NonResidue](p)];
					else 
						congList := congList, [p,sgnt];
					end if:
				end do:
				wp := findPrimeDim2([congList]);
				tFL := FL[Multiply](tFL,FL[ToFL](wp, {wp}));
				for p in PSym minus (setS union {2}) do
					symP := Symbols[FilterSymbol](symbol,p);
					if not numtheory[legendre](sgnt*wp,p) = symP[1][LEGENDRE] then
						tFL := FL[Multiply](tFL,FL[ToFL](p^symP[2][SCALE],{p}));
					end if:
				end do:
			elif (sgnt*b2 mod 4 = 1 and 
					(-1)^(sm+s35)*sgnt^s37*numtheory[legendre](b2,2)=1) or
				 (sgnt*b2 mod 4 = 3 and 
					(-1)^(sm+s57+1)*sgnt^(s3+s7)*sgnDet*numtheory[legendre](b2,2)=1) then
				congList := congList, [8,sgnt*b2 mod 8];
				for p in setS do
					symP := Symbols[FilterSymbol](symbol,p);
					if symP[1][LEGENDRE]=-1 then 
						congList := congList, [p,2*sgnt*SimpleQF[NonResidue](p)];
					else 
						congList := congList, [p,2*sgnt];
					end if:
				end do:
				wp := findPrimeDim2([congList]);
				tFL := FL[Multiply](tFL,FL[ToFL](2^i2*wp, {wp,2})); # 2^i2*sgnt*wp
				for p in PSym minus (setS union {2}) do
					symP := Symbols[FilterSymbol](symbol,p);
					if not numtheory[legendre](2*sgnt*wp,p) = symP[1][LEGENDRE] then
						tFL := FL[Multiply](tFL,FL[ToFL](p^symP[2][SCALE],{p}));
					end if:
				end do:
			else ASSERT(false, "Error: Dim2TypeIOdd, counterexample ?");
			end if:

			# Check that tFL has primitive representation
			testT(symbol, FL[ToInt](tFL), PSym union {wp});
			return tFL;
    end proc:

		findPrimeDim3 := proc(sym2::list, primeSet::set, t::integer)::integer;
			local bound, wp, i, f;
			bound:=1;
			for i in primeSet do bound := bound*i^2; end do:
			f := rand(2..bound);
			wp := f();
			while (not isprime(wp)) or member(wp,  primeSet) or 
				not hasPrimRepP(sym2, t*wp) do
				wp := f();
			end do:
			return wp;
		end proc:

		findPrimeDim2 := proc(congruence::list)::integer;
			local q, d, wp, i, pList, dList, f, r, m;
			q:=1;i:=1;m:=1;
			pList := NULL; dList := NULL;
			while i <= nops(congruence) do
				q := q*congruence[i][1];
				pList := pList, congruence[i][1];
				dList := dList, <congruence[i][2]>;
				i := i+1;
			end do:
      d := LinearAlgebra[Modular][ChineseRemainder](0, 'm', [dList],[pList])[1];
			# wp is of the form d+r*q, where r is random.
			f := rand(2..q^2);
			wp := d+q*f();
			while not isprime(wp) do
				r:=rand(2..q^2);
				wp := d+q*f();
			end do:
			return wp;
		end proc:

		findExp:=proc(symP::list, dimList::list, p::integer)::integer;
			local dim, i;
			dim = -1;
			for i from 1 to nops(dimList) do
				if dimList[i][1] = p then dim = dimList[i][2];
				end if:
			end do: 
			ASSERT(dim>-1, "Error: dimList does not have prime", p);
			if dim = 1 then
				if type(iThScaleOfSymbol(symP,2), even) then return iThScaleOfSymbol(symP,2);
				else return iThScaleOfSymbol(symP,3);
				end if:
			else return iThScaleOfSymbol(symP,3)-1; # in this case t has already a factor p
			end if:
		end proc:

		find2Order := proc(sym2::list)::integer;
			# returns -1 if a Type II block does not exist
			# otherwise returns the 2-order of the Type II block.
			local j;
			j := 1;
			while j <= nops(sym2) do
					if sym2[j][TYPE] = "II" then
							return sym2[j][SCALE]+1;
					else
							j := j+1;
					end if
			end do;
			return -1;
    end proc;
    
    UnimodularSiegelStyleEmbedding :=
    proc(SIn::Matrix, tFL::list,primesSet::set(integer))::Matrix;
    local Ulist, powerList, p, tInt, K, A, m,q,Utotal,M,L,C,U, sInt;
        # Given the matrix S and a number tFL (given as factor list), plus
        # a list of relevant primes, find U such that the matrix R := (U^T
        # S U mod q) has R[1,1] = t, U invertible mod q. Here, q is chosen
        # such that it contains exactly the prime factors from the list of
        # relevant primes and from tFL, but these are large enough so that
        # both t <> 0 mod q, and S is full rank mod q (and in the case of
        # p = 2 even 4 times bigger than that).
        
        # Return  U
        ASSERT(2 in primesSet, "2 is always a relevant prime");
        ASSERT(FL[SetOfPrimes](tFL) subset primesSet, "primesSet doesn't have t");
        tInt := FL[ToInt](tFL);
        Ulist := NULL;
        powerList := NULL;
        
        q := 1;
        for p in primesSet do
            K := max(ordp(tInt,p), ordp(Determinant(SIn),p)) + 1;
            if p = 2 then K := K+2 end if;
            Utotal := Canonicalize[HowToCanonicalize](SIn, p, K);
            M := Utotal^+ . SIn . Utotal mod p^K;
            L := SimpleQF[BlockDiagonalMatrixToList](M);
            C := Represent1Dim[RepresentPrimitive](diag([L]), tInt, p)[2];
            A := ExtendToUnimodular(C, p, K);
            Utotal := Utotal . <C|A> mod p^K;
            M := <C|A>^+ . M . <C|A> mod p^K;
            Utotal := Utotal . MakeTopRowLowHammingWeight(M, p, K) mod p^K;
            q := q*p^K;
            Ulist := Ulist, Utotal; powerList := powerList, p^K;
        end do:
        
        m := 1;
        U := LinearAlgebra[Modular][ChineseRemainder](0, 'm', [Ulist],[powerList]);
        ASSERT(gcd(LinearAlgebra[Determinant](U), q) = 1, "gcd(Det,q) <> 1");
				sInt := U^+.SIn.U mod q;
				sInt := sInt[1][1];
				ASSERT(sInt=tInt mod q, "Representation Failed !", sInt);
        return U;
    end proc:
    
    GCDofSymbol := proc(symbol::list)::integer;
			# Divides factors out of a symbol in case this is possible,
			# returning [g, newSym].
			local gcd, newSymbol, i,p, symbolP, commonScale;
			gcd := 1;
			for p in Symbols[PrimesInSymbol](symbol) do
				symbolP := Symbols[FilterSymbol](symbol,p);
				commonScale := symbolP[1][SCALE];
				gcd := gcd * p^commonScale;
			end do;
			return gcd;
    end proc;

    CreateFormOfGivenGenus := proc(symbol::list)::Matrix;
        # Outputs a representative of the genus given by symbol. 
    local n, detFL, Pair, gcd, newSymbol, tFL, tInt, qFL, qInt,
        S, S2, S3, D2, D3, HReal, HSymbol, H2, U, U2, UReal, U2Real, 
        U2ToReal, U2ToRealBig;
        n := Symbols[DimensionOfSymbol](symbol);
        detFL := Symbols[DeterminantOfSymbol](symbol);
        if n = 1 then 
            return <<FL[ToInt](detFL)>> 
        end if;
        ASSERT(Symbols[SymbolHasAQuadraticForm](symbol),
               "Symbol has no QF!(1)",symbol);
        printf("Creating %d-dimensional form... ",n);
        print(symbol);
        gcd := GCDofSymbol(symbol);
        if gcd > 1 then
            qFL := FL[IncreaseEachPowerByOne](detFL);
            qFL := FL[Multiply](qFL, FL[ToFL](4));
            S := Symbols[SymbolToLocalMatrix](symbol,qFL);
            S := S/gcd;
            newSymbol := Symbols[TotalSymbol](S, FL[SetOfPrimes](qFL));
						# Handle the (-1) symbol, it remains the same
						newSymbol := ListTools[FlattenOnce]([[symbol[1]], newSymbol[2..]]);
            print("Simplifies to ", newSymbol, "gcd := ", gcd);
        else
            newSymbol := symbol;
        end if;
        ASSERT(Symbols[SymbolHasAQuadraticForm](newSymbol),
               "Symbol has no QF!(2)",newSymbol);
        
        ## FINDING t =====================================================
        printf("Finding t: \n");print();
        tFL := findT(newSymbol);
        tInt := FL[ToInt](tFL);
        printf("Found t: %d \n ",tInt); print();
        
        ## ADOPT S for new t =============================================
        # We define q now as the number 4*p1^(k1+1) * p2^(k2+1) * ... *
        # pL^(kL+1), where [p1,...,pL] are the relevant primes, and ki is
        # the maximum of 
        #    * the determinant of the target quadratic form 
        #    * and the order pi has in t.
        #
        # Unfortunately, this means that S is now incorrect mod q -- it
        # will not have the correct determinant (mod pi) in case pi is
        # only a prime factor of t, but not in primesSet.
        
        printf("Creating the Siegel Matrix...");
        detFL := Symbols[DeterminantOfSymbol](newSymbol);
        qFL := FL[Multiply](detFL,FL[Power](tFL,n-1));
        qFL := FL[IncreaseEachPowerByOne](qFL);
        qFL := FL[Multiply](qFL,FL[ToFL](4));
        S := Symbols[SymbolToLocalMatrix](newSymbol,qFL);
        qInt := FL[ToInt](qFL);
        ##============================================================
        printf("Getting t in the top left of S... ");
        U := UnimodularSiegelStyleEmbedding(S, tFL, FL[SetOfPrimes](qFL));
        
        S2 := U^+ . S . U mod qInt;

        D2 := S2[1,2..];
        H2 := (tInt * S2[2..,2..] - D2^+ . D2) mod qInt;
        HSymbol := Symbols[TotalSymbol](H2,FL[SetOfPrimes](qFL));
				# Fix the (-1)-symbol of H
				HSymbol := ListTools[FlattenOnce]([
					[[-1, sign(tInt)*(symbol[1][2]-sign(tInt))]], 
					HSymbol[2..]]);
        
        printf("done! Ready to recurse! \n");
        # print("My S: ", S2);
        # print("with symbol:", newSymbol);
        # print("My H: ", H2);
        # print("With Symbol:", HSymbol);
        # print("My q: ", qInt , "=" , ifactor(qInt));
        HReal := CreateFormOfGivenGenus(HSymbol);
        printf("Back at dimension %d, matching up the matrices", n);
        U2    := Canonicalize[HowToCanonicalizeComposite](H2,qFL);
        UReal := Canonicalize[HowToCanonicalizeComposite](HReal,qFL);

        # print("H2: ", H2);
        # print("U2 H2 U2: ", U2^+    .    H2 .    U2 mod qInt);
        # print("HReal: ", HReal);
        # print("UR HR UR: ", UReal^+ . HReal . UReal mod qInt);
        # print("qFL:", qFL);
        # print("q:", qInt);
        
        # Now, recall that we are guaranteed that they both canonicalize
        # equivalently:
        ASSERT(Equal(U2^+    .    H2 .    U2 mod qInt,
                     UReal^+ . HReal . UReal mod qInt), "Canonicalize wrong.");
        
        # Thus  HReal = (U2 Ureal^(-1))^+ . H2 . (U2 Ureal^(-1)) mod q.
        U2ToReal := U2 . UReal^(-1) mod qInt;
        
        U2ToRealBig := EnlargenUnimodular(n,2,U2ToReal);
        
        S3 := U2ToRealBig^+ . S2 . U2ToRealBig mod qInt;
        D3 := S3[1,2..];
        printf("Returning the %d-dimensional result\n",n);
        return gcd * <<tInt|D3>,<D3^+|(HReal + D3^+ . D3)/tInt>>;
        
        # Since UHbig is (mod qNew)-unimodular, S3 is (qNew)-rotationally
        # equivalent to S2, and so to Sout we want.
        #
        # Furthermore, suppose now that we calculate H as above from
        # S3 (call it H3).  Then we see that
        #       S3[2..,2..] = UH^+ S2[2..,2..] UH
        # and so
        #                H3 = t * S3[2..,2..] - (D3^+ . D3)
        #                   = t * UH^+ S2[2..,2..] UH - UH^+ D2^+ . D2 UH
        #                   = UH^+ (t S2[2..,2..] - D2^+ . D2) UH =
        #                   = UH^+ H2 UH = Hnew .
        # i.e., this is equal (not rotationally, but
        # exactly) to Hnew mod qNewInt.
        
        # SInce Hnew and H3 are equal to each other mod qNew,
        # Sout and S3 are equal to each other mod (qNew/t).
        
        # Next, note that
        #  SIn = S1               (mod q)      and so also (mod q)
        #   S2 = U^+ S1 U         (mod qNew)   and so also (mod q)
        #   S3 = UHbig^+ S2 UHbig (mod qNew)   and so also (mod q)
        # Sout = S3               (mod qNew/t) and so also (mod q)
        #
        # Thus, Sout = S3 = UHbig^+ S2 UHbig = UHbig^+ U^+ S1 U UHbig =
        # UHbig^+ U^+ SIn U UHbig. (mod q)
    end proc:
    
    
    RunTests :=
    proc()::boolean;
    local Mpos, Mneg, M2, M3, M11, M, m, U, primes, S, symb, List;
        kernelopts(assertlevel = 1);

        M := <<3|1|0|1|0|0|0|0|-1|1>,
             <1|3|-1|1|1|1|0|-1|-1|1>,
             <0|-1|3|0|0|0|0|1|1|-1>,
             <1|1|0|3|1|1|1|-1|-1|1>,
             <0|1|0|1|3|0|0|-1|-1|0>,
             <0|1|0|1|0|3|0|-1|0|1>,
             <0|0|0|1|0|0|3|-1|-1|1>,
             <0|-1|1|-1|-1|-1|-1|3|1|-1>,
             <-1|-1|1|-1|-1|0|-1|1|3|-1>,
             <1|1|-1|1|0|1|1|-1|-1|3>>;
        symb := Symbols[TotalSymbol](M);
        S := CreateFormOfGivenGenus(symb);
        print(S);
        ASSERT(Symbols[TotalSymbol](S) = symb);

        Mpos := <<2|1>,<1|4>>;
        Mneg := <<2|1>,<1|2>>;
        
        M2 := diag([Mpos,Mpos,Mpos]);
        M3 := diag([1,1,2*3,2*3^2,3^3,3^3]);
        M11 := diag([11,1,11,11,11,1]);
        m := 1;
        M := LinearAlgebra[Modular][ChineseRemainder](0, 'm', 
                                                      [M2,M3,M11], 
                                                      [2^4, 3^4,11^2]);
        
        U := UnimodularSiegelStyleEmbedding(M, FL[ToFL](2), {2,3,11});

        S := CreateFormOfGivenGenus([[-1,7], 
				[2, 0, +1, 6, "II", 0], [2, 1, +1, 1, "I", 7], 
                     [5, 0, -1, 5], [5, 1, +1, 2], 
                                     [13, 0, +1, 6], [13, 2, -1, 1]]);
        print(S);
        print(Symbols[TotalSymbol](S));
        
        # From http://www.math.rwth-aachen.de/~Gabriele.Nebe/LATTICES/Classi/watson
        List := [1,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,0,0,0,0,3];
        M := SimpleQF[ListToGramMatrix](6, List);
        print(LinearAlgebra[IsDefinite](M,'query' = 'positive_semidefinite'));
        print(LinearAlgebra[Determinant](M));
        print(Symbols[TotalSymbol](M));

        List := [6,3,6,3,3,6,3,0,0,6,3,3,0,0,6,3,3,0,0,3,6,3,0,3,0,0,0,6,
                 3,3,0,3,3,3,0,6,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,-1,2];
        M := SimpleQF[ListToGramMatrix](10, List);
        print(LinearAlgebra[IsDefinite](M,'query' = 'positive_semidefinite'));
        symb :=Symbols[TotalSymbol](M);
        ASSERT(Symbols[SymbolHasAQuadraticForm](symb), "Oops 1");
        print("Creating: ", symb);
        
        S := CreateFormOfGivenGenus(symb);
        print("List 2 done");
        print(S);
        print(Symbols[TotalSymbol](S));
        return true;
        
        
        primes := {2,5,11};
        M := <<5,0>|<0,11>>;
        
        U := LinearAlgebra[RandomMatrix](Dimension(M));
        while select(p->gcd(p,Determinant(U)) > 1,primes) <> {} do
            U := LinearAlgebra[RandomMatrix](Dimension(M));
        end do;
        S := CreateFormOfGivenGenus(Symbols[TotalSymbol](M, primes));
        
        print(S);

        M := diag([17,19,3,17,19,9,5,22]);
        primes := {2,3,5,11,17,19};
        S := CreateFormOfGivenGenus(Symbols[TotalSymbol](M,primes));
        print("Symb: ", Symbols[TotalSymbol](S));
        print("Symb: ", Symbols[TotalSymbol](M,primes));

        S := CreateFormOfGivenGenus([[2,0,+1,24,"II",0]]);
        print("Sym2: ", Symbols[TotalSymbol](S));
        print(S);
        return true;
    end proc;

	RunBlowupTest := proc(Q::Matrix, t::integer)::boolean;
	local k,A,M,J,D,H, sgnH, qQ, n, C;
		# Check for Type II matrix, i.e., Q is Type II
		n:=LinearAlgebra[Dimension](Q)[1];
		qQ:=t^(n-2)*LinearAlgebra[Determinant](Q);
		k := ordp(qQ,2) + 3;
		print("k=", k);
		if Represent1Dim[HasPrimitiveRepresentation](Q,t,2) then
			C:=Represent1Dim[RepresentPrimitiveModK](Q,t,2,k)[2];
			A := ExtendToUnimodular(C, 2, k);
			M := <C|A>^+ . Q . <C|A> mod 2^k;
			J := M[2..,2..];
			D := M[1,2..];
			H := (t * J - D^+ . D) mod 2^k;
			print("M=", M, "H = ", H, "SymH =", Symbols[TotalSymbol](H, {2}));
		else print("No primitive representation");
		end if;
		return true;
	end proc:
end module;


==> anc/Represent1Dim.mw <==
# Represent1Dim
# =============
# 
# * RepresentPrimitive(M,t,p)
#      Returns [K,C] such that C^T M C = t mod p^K, and C has at least one 
#      entry which is invertible mod p^K.
#      Furthermore, K is large enough such that M does diagonalize to a 
#      full rank matrix mod p^K, and that t <> 0 mod p^K.
#
# * HasPrimitiveRepresentation(M,t,p)
#      Returns whether a C as above exists.
#
# * CountSolutions(M,t,p,K) 
#      Counts the number of C such that C^+ M C = t mod p^K.

Represent1Dim := module() 
local ASSERTSOL, 
    nOfSolutionsTypeII, RepresentEven2DimTypeIIMod1, 
    RepresentEven2DimTypeII, RepresentEven1DimPrimitive, 
    sizeOfEqClass, splitUnifInTwo, PairWithPrescribedSum,
    PossibleSplits, combineIndexedSolutionsOdd, 
    combineIndexedSolutionsEven, 
    Represent1Dim, 
    SingleEntryToMatrix, DiagMatrixToMatrix,RepresentEven,
		CP_Dim1, C2_Dim1, C2_TypeII, SplitClassSize, SYMSize, 
    ordp:= padic[ordp];
export RepresentPrimitive, HasPrimitiveRepresentation, CountSolutions,
		CountSolNew,
    BlockDiagRepresentEven, BlockDiagHasPrimRepresentEven, RepresentOdd,
    blockDiagMatrixToList, RunTests, RepresentOdd1DimPrimitive, RepresentPrimitiveModK;

# Many of the local functions take a parameter solIndex.
# They then exhibit the following
# two behaviours: in case solIndex = 0 (the default), returns
# a pair [nPrimSol, nNonPrimSol] where nPrimSol is the
# number of pairs (x1,x2) in the range {0,...,2^(Krange)-1}
# with at least one of them odd.
# nNonPrimSol is the number of such x1,x2 where both are even.
#
# In case 0 < solIndex outputs [nPrimSol, nNonPrimSol, C]. If
# solIndex <= nPrimSol then C is such a primitive solution, in
# case nPrimSol < solIndex <= nPrimSol+nNonPrimSol then C is a
# non-primitive solution.


ASSERTSOL := proc(C::Vector[column],diagMatrix::list,t::integer,
                  Kmod::integer,p::integer,message::string)::Vector[column];
local tActual;
    tActual := (C^+ . (DiagMatrixToMatrix(diagMatrix)) . C) mod p^Kmod;
    if type(tActual,Matrix) then tActual := tActual[1,1] end if;
    ASSERT(tActual = t mod p^Kmod, "Solution wrong:",message,"|",tActual, 
           "<>", t, ";", C, diagMatrix,t,Kmod,p);
    return C;
end proc:

# Counting Solutions by Chandan #

CP_Dim1 := proc (s::integer, t::integer, p::integer, K::integer)::list;
local ordt, ords, copt,cops;
	# Returns [m::integer, n::integer], such that  
	# m is the number of primitive solutions of sx^2=t mod p^K, and
	# n is the number of non-primitive solutions of sx^2=t mod p^K.
  ASSERT(isprime(p) and type(p,odd), "p is not an odd prime");
	ordt := padic[ordp](t,p);
	copt := t/p^ordt;
	ords := padic[ordp](s,p);
	cops := t/p^ords;
	if  ordt > K-1 then
		if ords > K-1 then return [(p-1)*p^(K-1),p^(K-1)]
		else return [0,p^(K-ceil((K-ords)/2))]
		end if:
	else 
		if ordt - ords < 0 or type(ordt-ords, odd) 
			or numtheory[legendre](copt*cops,p) = -1 then return [0,0]
		else 
			if ords = ordt then return [2*p^ordt,0]
			else return [0,2*p^((ordt+ords)/2)]
			end if:
		end if:
	end if:
end proc:

C2_Dim1 := proc (s::integer, t::integer, K::integer)::list;
local ordt, ords, copt, cops, rep, r, small;
	# Returns [m::integer, n::integer], such that  
	# m is the number of primitive solutions of sx^2=t mod 2^K, and
	# n is the number of non-primitive solutions of sx^2=t mod 2^K.
	r:=r mod 2^K;
	ordt := padic[ordp](r,2);
	copt := r/2^ordt;
	ords := padic[ordp](s,2);
	cops := s/2^ords;
	if  ordt > K-1 then
		if ords > K-1 then return [2^(K-1),2^(K-1)]
		else return [0,2^(K-ceil((K-ords)/2))]
		end if:
	else 
		if 2^(K-ordt) < 8 then small:=2^(K-ordt)
		else small:=8
		end if:
		if ordt - ords < 0 or (ordt-ords) mod 2 = 1 
			or not copt = cops mod small then return [0,0]
		else 
			if K-ordt>2 then rep:=4*2^((ordt+ords)/2) 
			else rep:= (K-ordt)*2^((ordt+ords)/2) 
			end if:
			if ords = ordt then return [rep,0]
			else return [0,rep]
			end if:
		end if:
	end if:
end proc:

C2_TypeII := proc (Q::Matrix, t::integer, K::integer)::list;
local ordQ, ordt, prim, nprim, Qtilde, Ktilde, ttilde, rep, X;
	# Returns [m::integer, n::integer], such that  
	# m is the number of primitive solutions of X'QX \equiv t mod 2^K, and
	# n is the number of non-primitive solutions.
	# It assumes that Q is a type II matrix. 
	ordQ:=padic[ordp](Q[1,2],2);
	ordt:=padic[ordp](t,2);
	if  ordQ+1 > K-1 then
		if ordt > K-1 then nprim:=4^(K-1); prim:=4^K-nprim;
		else prim:=0;nprim:=0;
		end if:
	else 
		if ordt < ordQ+1 then prim:=0;nprim:=0;
		else
			prim:=0;nprim:=0;Ktilde:=K-ordQ-1;ttilde:=t/2^(ordQ+1);Qtilde:=Q/2^(ordQ+1);
			for X in {<0,1>,<1,0>,<1,1>} do
				if X^+.Qtilde.X = ttilde mod 2 then
					prim:=prim+2^(Ktilde-1);
				end if:
			end do:
			if ttilde =0 mod 4 then
				if Ktilde=1 then nprim:=nprim+1;
				else
					rep:=C2_TypeII(Qtilde, ttilde/4, Ktilde-2);
					nprim := nprim + 4*(rep[1]+rep[2]);
				end if:
			end if:
			prim:=4^(ordQ+1)*prim; nprim:=4^(ordQ+1)*nprim;
		end if:
	end if:
	return [prim, nprim];
end proc:

SYMSize := proc(SYM::list, p::integer, K::integer)::integer;
	# Given a p^K-symbol SYM computes the number of elements in
	# Z/p^KZ which have the same p^K-symbol as SYM.
	ASSERT(SYM[1]<K and SYM[1]>-2);
	if SYM[1] = -1 then return 1;
	end if:
	if p=2 then return max(1, 2^(K-SYM[1]-3));
	else return max(1, (p-1)/2*p^(K-SYM[1]-1));
	end if:
end proc:

SplitClassSize := proc(SYM::list,SYM1::list,SYM2::list,p::integer,K::integer)::integer;
	# Computes the size of the Split Class S^{SYM}_{p^K}(SYM1,SYM2).
	# Check that SYM, SYM1, SMY2 are p^K-symbols
	# A valid p^K-symbol is a pair (x,y) where -1<=x<K and y in {-1,0,1}
  # (-1,0) is the only valid symbol with either -1 as first or 0 as 
	# second co-ordinate.
	local tmp, nSYM;
	ASSERT(SYM[1]<K and SYM[1]>-2 and SYM1[1]<K and SYM1[1]>-2 and 
		SYM2[1]<K and SYM2[1]>-2);
	# Use the fact that the size does not depend on the order of SYM1, SYM2.
	if SYM[1] = -1 then
		if not SYM1[1] = SYM2[1] then return 0;
		elif SYM1[1] = -1 then return 1; # 0+0=0 mod p^K
		else # SYM1[1] = SYM2[1] != -1
			return p^(K-SYM1[1]-1)*(p-1);
		end if:
	end if:
	if SYM1[1] = -1 and SYM2[1] = -1 then return 0;end if:
	if SYM1[1] = -1 or SYM2[1] = -1 then return 1;end if:
	if SYM[1] = SYM1[1] then 
		tmp := [SYM1[1], SYM1[2]];
		SYM1 := [SYM2[1], SYM2[2]];
		SYM2 := [tmp[1], tmp[2]];
	end if:
	# After this swap, if SYM1[1]=SYM[1] then SYM2[1]=SYM[1].
	if SYM1[1] = -1 then return 1;
	elif SYM[1] = SYM1[1] then
		if p = 2 then return 0;
		else 
			return p^(K-SYM[1]-1)*(1/4)*(p-(p mod 4)
			-(numtheory[legendre](-1,p))*(1+SYM2[2]*SYM1[2])
			*(1+SYM[2]*numtheory[legendre](-1,p)*SYM1[2]));
		end if:
	else # SYM[1], SYM1[1]>-1, SYM[1] != SYM1[1]
		if p=2 then
			if SYM1[2] < SYM[2] then
				nSYM := [SYM1[1], 2^(SYM[1]-SYM1[1])*SYM[2]-SYM1[2] mod 8];
			else
				nSYM := [SYM[1], SYM[2]-2^(SYM1[1]-SYM[1])*SYM1[2] mod 8];
			end if:
		else # p odd prime
			if SYM1[1]<SYM[1] then nSYM := [SYM1[1], numtheory[legendre](-1,p)*SYM1[2]];
			else nSYM := [SYM[1], SYM[2]];
			end if:
		end if:
		if nSYM[1] = SYM2[1] and nSYM[2] = SYM2[2] then
			return SYMSize(SYM1, p, K);
		else return 0;
		end if:
	end if:
end proc:

CountSolNew := proc(B::list, SYM::list, p::integer, K::integer)::list;
local B1, B2;
	if nops(B) = 1 then
		if type(B[1], integer) then
			if p=2 then return C2_Dim1(B[1], t, K);
			else return CP_Dim1(B[1], t, p, K);
			end if:
		else return C2_TypeII(B,SYM,K);
		end if:
	else
		B1 := [B[1]];
		B2 := B[2..];
	end if:
end proc:

# End Chandan's code.


SingleEntryToMatrix := proc(singleEntry)::Matrix;
    if type(singleEntry,integer) then return <<singleEntry>>
    else return <<singleEntry[1],singleEntry[2]>|<singleEntry[2],singleEntry[3]>>;
    end if
end proc:

DiagMatrixToMatrix := proc(diagMatrix::list)::Matrix;
local L;
    L := map(x -> SingleEntryToMatrix(x),diagMatrix);
    return LinearAlgebra[DiagonalMatrix](L);
end proc:

blockDiagMatrixToList := proc(S::Matrix)::list;
local n, L, i;
    n := LinearAlgebra[Dimension](S)[1];
    L := NULL;
    i := 1;
    while i <= n do
        if i < n  and S[i,i+1] <> 0 then
            L := L,[S[i,i],S[i,i+1],S[i+1,i+1]];
            i := i+2;
        else
            L := L,S[i,i];
            i := i+1;
        end if
    end do;
#    print("blockDiagMatrixToList", S,[L]);
    return [L]
end proc:



######################################################################
## 2-ADIC
######################################################################

## Type II Stuff (2-dimensional)
nOfSolutionsTypeII := proc(a::integer,b::integer,c::integer,t::integer,
                           y1::integer, y2::integer,K::integer,
                           Kmod::integer,Krange::integer)::list;
    ## returns [nSol,C]. Here, nSol is the number of solutions to
    ## a x1^2 + b x1 x2 + c x2^2 = t mod 2^(Kmod)
    ## where x1, x2 are chosen from {0,...,2^(Krange) -1}
    ## and additionally satisfy x1 = y1 mod 2^K
    ## and x2 = y2 mod 2^K.
    ## Assumes that b is odd, one of y1 and y2 is odd,
    ## Kmod <= Krange, K <= Krange.
    ASSERT(Kmod <= Krange, "Kmod > Krange");
    ASSERT(type(y1,odd) or type(y2,odd), "y1 and y2 even",y1,y2);
    ASSERT(K <= Krange, "K > Krange", K, Krange);
#    print(a,b,c,t,y1,y2,K,Kmod,Krange);
    if a * y1^2 + b * y1 * y2 + c * y2^2 mod 2^K <> t mod 2^K then 
        return 0 
    end if;
    if K <= Kmod then
        return 2^(Kmod - K) * 2^(2*(Krange - Kmod));
    else
        return 2^(2*(Krange - K));
    end if;
end proc:

RepresentEven2DimTypeIIMod1 := proc(Krange,solIndex := 0)::list;
local solIndexL, y1, y2, C, nPrimSol, nNonPrimSol, ordt;
    if Krange = 0 then
        nPrimSol := 0;
        nNonPrimSol := 1;
        ASSERT(solIndex <= 1, "solIndex too big (Krange,Kmod=0)");
        if (solIndex = 1) then
            return [nPrimSol, nNonPrimSol, C];
        else
            return [nPrimSol, nNonPrimSol];
        end if;
    else
        nNonPrimSol := 2^(2*(Krange-1));
        nPrimSol := 2^(2*Krange) - 2^(2*(Krange-1));
        if solIndex > 0 then
            solIndexL := (solIndex-1) mod 2^(2*Krange - 2);
            y1 := solIndexL mod 2^(Krange-1);
            y2 := (solIndexL - y1)/2^(Krange-1);
            # y1, y2 are now uniform in the range {0..2^(Krange-1)-1}.
            if solIndex <= 2^(2*Krange-2) then
                C := <2*y1 + 0, 2*y2 + 1>;
            elif solIndex <= 2*2^(2*Krange-2) then
                C := <2*y1 + 1, 2*y2 + 1>;
            elif solIndex <= 3*2^(2*Krange-2) then
                C := <2*y1 + 1, 2*y2 + 0>;
            elif solIndex <= 4*2^(2*Krange-2) then # nonprimitive solutions
                C := <2*y1 + 0, 2*y2 + 0>;
            else
                ASSERT(false, "solIndex too big, ", Kmod, Krange);
            end if;
            return [nPrimSol, nNonPrimSol, C];
        else
            return [nPrimSol, nNonPrimSol];
        end if;
    end if;
end proc:

RepresentEven2DimTypeII := proc(a::integer,b::integer,c::integer,t::integer,
                                Kmod::integer,Krange::integer,
                                solIndex::integer := 0)::list;
local solIndexL, y1,y2,nPrimSol,nNonPrimSol,Y,K,beta1,beta2,y1New,
    y2New,C,retVal,ordt;
    ASSERT(type(b,odd), "b even");
    ASSERT(Kmod <= Krange, "Kmod > Krange");
#   print("Call to RepresentEven2DimTypeII(",a,b,c,t,Kmod,Krange,solIndex,")");

    if Kmod = 0 then
        retVal := RepresentEven2DimTypeIIMod1(Krange,solIndex);
        if solIndex = 0 then
            return [retVal[1],retVal[2]]
        else
            return [retVal[1],retVal[2],ASSERTSOL(retVal[3],[[a,b/2,c]],t,
                                                  Kmod,2, "Mark P2")];
        end if;
    end if;

    ordt := padic[ordp](t,2);
    if solIndex = 0 and ordt <> infinity and t <> 2^ordt then
        # Take full advantage of option remember
        return RepresentEven2DimTypeII(a,b,c,2^ordt,Kmod,Krange);
    end if;

    nPrimSol := 0; nNonPrimSol := 0;
    solIndexL := solIndex;

    for Y in {[1,1],[0,1],[1,0]} do
        y1 := Y[1]; y2 := Y[2];
        nPrimSol := nPrimSol + nOfSolutionsTypeII(a,b,c,t,y1,y2,1,Kmod,Krange);

        if nOfSolutionsTypeII(a,b,c,t,y1,y2,1,Kmod,Krange) < solIndexL then
            solIndexL := solIndexL - 
                   nOfSolutionsTypeII(a,b,c,t,y1,y2,1,Kmod,Krange);
        elif (solIndex > 0) then
            for K from 1 to Krange-1 do
                for beta1 in [0,1] do
                    for beta2 in [0,1] do
                        y1New := y1 + beta1*2^K; y2New := y2 + beta2*2^K;
                        if nOfSolutionsTypeII(a,b,c,t,y1New,y2New,
                                              K+1,Kmod,Krange) < solIndexL then
                            solIndexL := solIndexL - 
                                      nOfSolutionsTypeII(a,b,c,t,y1New,y2New,
                                                         K+1,Kmod,Krange);
                        else
                            y1 := y1New; y2 := y2New;
                            beta1 := 1; beta2 := 1; # Break out of the loop.
                        end if
                    end do
                end do
            end do;
            C := <y1,y2>;
        end if
    end do;

    ## Next, we handle the solutions we y1 = y2 = 0 mod 2
    if t mod 4 = 0 then
        retVal := RepresentEven2DimTypeII(a,b,c,t/4,max(0,Kmod-2),Krange-1,
                                          solIndexL);
        nNonPrimSol := nNonPrimSol + retVal[1] + retVal[2];
        if solIndexL > 0 then
            C := <2*retVal[3][1],2*retVal[3][2]>;
        end if;
    end if;
#    ASSERT(solIndex <= nSol, "solIndex >= nSol");
    if solIndex = 0 then
        return [nPrimSol,nNonPrimSol];
    else
        ASSERT(a*C[1]^2 + b*C[1]*C[2] + c*C[2]^2 mod 2^Kmod = t mod 2^Kmod, 
               "Solution wrong", a,b,c,C[1],C[2]);
        return [nPrimSol,nNonPrimSol,
                ASSERTSOL(C,[[a,b/2,c]],t,Kmod,2,"Mark P1")];
    end if
end proc:

## Type I stuff (1 Dimensional)

RepresentEven1DimPrimitive := proc(s0::integer,t0::integer,Kmod::integer,
                                   Krange::integer, 
                                   solIndex::integer := 0)::list;
local ss,tt,cc,ords,ordt,c,solIndexL,retVal,q,
    shift,nSol;
	# Solves x^2s_0=t_0 mod 2^Kmod, where x \in {0,\cdots,2^Krange-1}
	# Numbers the solutions by primitive ones first and then returns the 
	# solIndex'th solution 
    ASSERT(type(t0,integer), "t0 not an integer");
    ASSERT(padic[ordp](s0,2) = 0, "Order of s0 not 0");
    ASSERT(padic[ordp](t0,2) = 0, "Order of t0 not 0");
    ASSERT(Kmod > 0, "Kmod must be non-zero"); 
                ## The case Kmod = 0 is handled elsewhere
    q := t0/s0 mod 2^Kmod; # Now, solve x^2 = q.
    ## Suppose first that Kmod >= 3
    if Kmod > 2 and q mod 8 = 1 then
        cc := numtheory[mroot](q mod 2^(Kmod),2,2^(Kmod));
        solIndexL = solIndex - 1;
        shift := (solIndex - 1) mod 2^(Krange-Kmod);
        shift := shift*2^(Kmod);
        nSol := 4*2^(Krange-Kmod);
        if solIndex = 0 then
            return [nSol,0]
        elif solIndex <= 2^(Krange - Kmod) then
            c := (shift + cc*1) mod 2^Krange;
        elif solIndex <= 2*2^(Krange - Kmod) then
            c := (shift + (2^(Kmod-1) + 1)*cc) mod 2^Krange;
        elif solIndex <= 3*2^(Krange - Kmod) then
            c := (shift + (2^(Kmod-1) - 1)*cc) mod 2^Krange;
        elif solIndex <= 4*2^(Krange - Kmod) then
            c := (shift - cc) mod 2^Krange;
        else
            ASSERT(false, "Solution index too large",solIndex);
        end if;

        return [nSol,0,ASSERTSOL(<c>,[s0],t0,Kmod,2,"P7")];
    elif Kmod <= 2 and q = 1 then
        ## Any odd number will do
        if solIndex = 0 then return [2^(Krange-1),0]
        else return [2^(Krange-1),0,ASSERTSOL(<2*(solIndex-1)+1>,[s0],
                                              t0,Kmod,2, "P8")]
        end if
    else
        ASSERT(solIndex = 0, "There is no solution, but solIndex <> 0");
        return [0,0]
    end if:
end proc:

sizeOfEqClass := proc(s::integer,p::integer,K::integer)::integer;
# Returns the number of elements which are in the same
# equivalence class as s mod p^K, where equivalence is defined as
# having the same pair (ord_p(s), \legendre_p(coPrimePart(s))). 
local ords;
    ords := padic[ordp](s,p);
    if p = 2 then
        return max(1,p^(K-ords)/8);
    else
        return max(1,(p-1)*p^(K-ords-1)/2);
    end if
end proc:

splitUnifInTwo := proc(A::integer,B::integer,C::integer)::list(integer);
    # maps a uniform number A in {0, ..., B*C-1} to a uniform pair in
    # {0, ..., B-1} x {0, ..., C-1}.  Furthermore, the order is, for
    # increasing A, is lexicographic, i.e., (0,0), (0,1), ..., (0,C-1),
    # (1,0), (1,1), ....
local Bout,Cout;
    Cout := A mod C;
    Bout := (A-Cout)/C;
    return [Bout,Cout];
end proc:

PairWithPrescribedSum := proc(lA::integer,lB::integer,t::integer, p::integer,
                              solIndex::integer:=0)
local lC,resultTable,tA,tB,rng,cnt;
    # returns tA, tB such that
    #    * tA + tB = t
    #    * legendre(tA) = lA;
    #    * legendre(tB) = lB;
    # and in fact so that enumerating solIndex gives all such
    # solutions.
    lC := numtheory[legendre](t,p);
    ASSERT(lC <> 0, "LegendreSymbol of t is 0");
    if numtheory[legendre](-1,p) = 1 then
        resultTable := table([[+1,+1,+1]=(p-1)/4-1,
                              [+1,+1,-1]=(p-1)/4,
                              [+1,-1,+1]=(p-1)/4,
                              [+1,-1,-1]=(p-1)/4,
                              [-1,+1,+1]=(p-1)/4,
                              [-1,+1,-1]=(p-1)/4,
                              [-1,-1,+1]=(p-1)/4,
                              [-1,-1,-1]=(p-1)/4-1]);
    else
        resultTable := table([[+1,+1,+1]=(p-3)/4,
                              [+1,+1,-1]=(p+1)/4,
                              [+1,-1,+1]=(p-3)/4,
                              [+1,-1,-1]=(p-3)/4,
                              [-1,+1,+1]=(p-3)/4,
                              [-1,+1,-1]=(p-3)/4,
                              [-1,-1,+1]=(p+1)/4,
                              [-1,-1,-1]=(p-3)/4]);
    end if;
    if solIndex = 0 then
        return resultTable[[lA,lB,lC]];
    else
        rng := rand(1..p-1);
        for cnt from 1 to 100 do
            tA := rng();
            tB := t - tA mod p;
            if numtheory[legendre](tA,p) = lA and 
                         numtheory[legendre](tB,p) = lB then
                return [tA, tB]
            end if
        end do;
        ASSERT(false, "cnt too high", lA,lB,t,p);
    end if
end proc:

PossibleSplits := proc(t::integer,K::integer,p::integer)
    # returns an exhaustive list of triples (ta,tb, multiplicity) such
    # that the number of pairs (ta',tb') with t = ta' + tb' and the
    # symbol of ta matching the symbol of ta' and the symbol of tb
    # matching the symbol of tb' is multiplicity.
local ordt,L,ordTA,alphaA,ta,tb,ordTB,alphaB,alphaList,ns,lA,lB,Pair;
    ordt := min(padic[ordp](t,p),K);
    L := NULL;
    if p = 2 then
        alphaList := [1,3,5,7];
        for ordTA from 0 to K do
            if ordTA <> ordt then # ordTA=ordTB=ordt not possible for p=2
                for alphaA in alphaList do
                    ta := p^ordTA * alphaA;
                    if ta <= p^K then
                        tb := (t - ta) mod p^K;
                        L := L, [ta mod p^K,tb,sizeOfEqClass(ta,p,K)]
                    end if
                end do
            end if
        end do;
        for ordTB from ordt+1 to K do
            for alphaB in alphaList do
                tb := p^ordTB * alphaB;
                if tb <= p^K then
                    ta := (t - tb) mod p^K;
                    L := L, [ta,tb mod p^K,sizeOfEqClass(tb,p,K)]
                end if
            end do
        end do;
        if ordt = K then L := L, [0,0,1] end if;
    else # p <> 2
        ns := SimpleQF[NonResidue](p);
        alphaList := [1,ns];
        for ordTA from 0 to ordt-1 do
            for alphaA in alphaList do
                ta := alphaA * p^ordTA;
                tb := (t - ta) mod p^K;
                L := L, [ta mod p^K,tb, sizeOfEqClass(ta,p,K)]
            end do
        end do;
        for ordTA from ordt+1 to K do
            for alphaA in alphaList do
                ta := alphaA * p^ordTA;
                if ta <= p^K then
                    tb := (t - ta) mod p^K; # ordtb will be ordt
                    L := L, [ta mod p^K,tb, sizeOfEqClass(ta,p,K)]
                end if
            end do
        end do;
        for ordTB from ordt+1 to K do
            for alphaB in alphaList do
                tb := alphaB * p^ordTB;
                if tb <= p^K then
                    ta := (t - tb) mod p^K; # ordtA will be ordt
                    L := L, [ta,tb mod p^K, sizeOfEqClass(tb,p,K)]
                end if
            end do
        end do;
        ## remaining: ordTB = ordTA = ordt
        ##
        if ordt < K then
            for lA in {-1,1} do
                for lB in {-1,1} do
                    if PairWithPrescribedSum(lA,lB,SimpleQF[CoprimePart](t,p) mod p,p) > 0 then
                        Pair := PairWithPrescribedSum(lA,lB,SimpleQF[CoprimePart](t,p) mod p,p,1);
                        ta := Pair[1];
                        L := L, [ta*p^ordt mod p^K, t-ta*p^ordt mod p^K,
                                 PairWithPrescribedSum(lA,lB,SimpleQF[CoprimePart](t,p) mod p,p)*(p^(K-ordt-1))]
                    end if
                end do
            end do
        else
            L := L, [0,0,1];
        end if
    end if;
    return [L];
end proc:

combineIndexedSolutionsOdd := proc(diagA::list,diagB::list,t::integer,triple::list,
                                   p::integer, K1::integer, solIndex::integer,
                                   idx1::integer, idx2::integer)
local ta, tb, multiplicity, retValTA, retValTB, I1, I2, ordTA, ordTB, offset, C1,C2;
#    print("combineIndexedSolutionsOdd",symA,symB,t,triple,K1,solIndex,idx1,idx2);
    ta := triple[1];
    tb := triple[2];
    multiplicity := triple[3];
    retValTA := RepresentOdd(diagA, ta,p, K1);
    retValTB := RepresentOdd(diagB, tb,p, K1);
    I1 := splitUnifInTwo(solIndex, retValTA[idx1], retValTB[idx2] * multiplicity);
    I2 := splitUnifInTwo(I1[2], retValTB[idx2], multiplicity);
    ordTA := min(padic[ordp](ta,p),K1);# Stupid maple makes a mistake on
    ordTB := min(padic[ordp](tb,p),K1);# modp(2^infinity, 16)

    ## TODO: At this point we have given an example splitting,
    ## as given by t = ta + tb; we should get the spitting
    ## from the same class as t = ta' + tb' (i.e., the order
    ## and the legendre symbols of ta, ta' match, and so do
    ## tb, tb').
    ##
    ## However, we currently don't know how to do that, so we just
    ## skip this step.

    if idx1 = 1 then offset := 0 else offset := retValTA[1] end if;
    C1 := RepresentOdd(diagA, ta, p,K1,I1[1]+1+offset)[3];
    if idx2 = 1 then offset := 0 else offset := retValTB[1] end if;
    C2 := RepresentOdd(diagB, tb, p,K1,I2[1]+offset+1)[3];
    return ASSERTSOL(<C1,C2>[..,1],ListTools[FlattenOnce]([diagA,diagB]),t,K1,p,"QdP7");
end proc:

combineIndexedSolutionsEven := proc(diagA::list,diagB::list,t::integer,triple::list,
                                    K1::integer,solIndex::integer,idx1::integer,
                                    idx2::integer)
local ordt,L,ordTA,alphaA,ta,tb,ordTB,alphaB,multiplicity,retValTA,retValTB,
    I1,I2,offset,C1,C2,S;
#    print("combineIndexedSolutionsEven",symA,symB,t,triple,K1,solIndex,idx1,idx2);
    ta := triple[1];
    tb := triple[2];
    multiplicity := triple[3];
    retValTA := RepresentEven(diagA, ta, K1);
    retValTB := RepresentEven(diagB, tb, K1);

    I1 := splitUnifInTwo(solIndex, retValTA[idx1], retValTB[idx2] * multiplicity);
    I2 := splitUnifInTwo(I1[2], retValTB[idx2], multiplicity);
    ordTA := min(padic[ordp](ta,2),K1);# Stupid maple makes a mistake on
    ordTB := min(padic[ordp](tb,2),K1);# modp(2^infinity, 16)

    if ordTA > ordTB then
        ta := (ta + 2^(ordTA+3) * I2[2]) mod 2^K1;
        tb := (t - ta) mod 2^K1;
    else
        tb := (tb + 2^(ordTB+3) * I2[2]) mod 2^K1;
        ta := (t - tb) mod 2^K1;
    end if;
    if idx1 = 1 then offset := 0 else offset := retValTA[1] end if;
    C1 := RepresentEven(diagA, ta, K1,I1[1]+1+offset)[3];
    if idx2 = 1 then offset := 0 else offset := retValTB[1] end if;
    C2 := RepresentEven(diagB, tb, K1,I2[1]+offset+1)[3];
    return ASSERTSOL(<C1,C2>[..,1],ListTools[FlattenOnce]([diagA,diagB]),t,K1,2,"P7");
end proc:

RepresentEven := proc(diagM::list, t::integer, K1::integer, solIndex::integer := 0)
local ordt, alpha, countedSol, genPrimSol, genNonPrimSol, solIndexL, S11, S12, S22,
    ordS12, retVal, retValTA, retValTB, newNonPrimSol, newPrimSol,
    diagMA, diagMB, nPrimSol, nNonPrimSol, triple, ta, tb, multiplicity;
option remember;
    ## Returns the probability that x^T S x = t (mod 2^K1)
    ## where x in {0,...,2^(K1)-1}^n and S is some matrix which is given by the symbol symb.
#    print("in RepresentEven", diagM, t, K1, solIndex);
    ordt := padic[ordp](t,2);
    alpha := SimpleQF[CoprimePart](t,2) mod 8;
    if solIndex = 0 and ordt <> infinity and t <> alpha * 2^ordt then
        # Take full advantage of option remember
        return RepresentEven(diagM, alpha * 2^ordt, K1);
    end if;
    if solIndex > 0 then
        countedSol := RepresentEven(diagM, t, K1);
        genPrimSol := (solIndex <= countedSol[1]);
        genNonPrimSol := (solIndex <= countedSol[1]+countedSol[2]) and (solIndex > countedSol[1]);
        ASSERT(genPrimSol or genNonPrimSol, "Asked for non-existent solution");
        if genPrimSol then solIndexL := solIndex - 1
        else solIndexL := solIndex - countedSol[1] - 1;
        end if;
    else
        genNonPrimSol := false;
        genPrimSol := false;
    end if;

    if nops(diagM) = 1 and type(diagM[1], integer) then
        return Represent1Dim(diagM[1], t, 2, K1, K1, solIndex);
    elif nops(diagM) = 1 and type(diagM[1], list) then
        S11 := diagM[1][1];
        S12 := diagM[1][2];
        S22 := diagM[1][3];
        ordS12 := padic[ordp](S12,2);
        if padic[ordp](t,2) >= ordS12+1 then
            retVal := RepresentEven2DimTypeII(S11*2^(-ordS12-1),S12*2^(-ordS12),
                                              S22*2^(-ordS12-1),t*2^(-ordS12-1),
                                              K1-(ordS12+1), K1, solIndex);
            if solIndex = 0 then # We could return retVal, but we want to do the ASSERTSOL
                return retVal
            else
                return [retVal[1],retVal[2],ASSERTSOL(retVal[3],diagM,t,K1,2,"MARK 1")];
            end if
        else
            ASSERT(solIndex = 0, "Solution requested, but none exists");
            return [0,0]
        end if;
#     elif nops(symb) = 1 then
# #        print("SplittingSingleSymbol");
#         S := Symbol2AdicToMatrix(symb);
#         n := MyDimension(S)[1];
#         if S[1,2] = 0 then
#             symA := Symbol2Adic(<<S[1,1]>>);
#             symB := Symbol2Adic(LinearAlgebra[SubMatrix](S,[2..n],[2..n]));
#         else
#             symA := Symbol2Adic(LinearAlgebra[SubMatrix](S,[1..2],[1..2]));
#             symB := Symbol2Adic(LinearAlgebra[SubMatrix](S,[3..n],[3..n]));
#         end if;
#         splitSym := ListTools[FlattenOnce]([symA, symB]);
#         return RepresentEven(splitSym, t, K1, solIndex);
    else
        ## Split symb into two parts
        diagMA := [diagM[1]];
        diagMB := diagM[2..];
        ## The probability that x^T S x = t mod 2^K1
        ## equals sum over tA of the probability that both xA^T SA xA = tA mod 2^K1
        ## and that xB^T SB xB = tB mod 2^K1, where tA + tB = t mod 2^K1.
        nPrimSol := 0;
        nNonPrimSol := 0;
        for triple in PossibleSplits(t,K1,2) do
            ta := triple[1];
            tb := triple[2];
            multiplicity := triple[3];

            retValTA := RepresentEven(diagMA, ta, K1);
            retValTB := RepresentEven(diagMB, tb, K1);
            newNonPrimSol := retValTA[2] * retValTB[2] * multiplicity;
            newPrimSol :=  (retValTA[1] + retValTA[2])*(retValTB[1] + retValTB[2]) * multiplicity
            - newNonPrimSol;
            nPrimSol := nPrimSol + newPrimSol;
            nNonPrimSol := nNonPrimSol + newNonPrimSol;
            if genNonPrimSol then
                if solIndexL < newNonPrimSol then
                    return [countedSol[1],countedSol[2],
                            combineIndexedSolutionsEven(diagMA,diagMB,t,triple,K1,solIndexL,2,2)];
                else
                    solIndexL := solIndexL - newNonPrimSol;
                end if
            elif genPrimSol then
                if solIndexL < newPrimSol then
                    if solIndexL < retValTA[1]*retValTB[1]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsEven(diagMA,diagMB,t,triple,K1,solIndexL,1,1)];
                    end if;
                    solIndexL := solIndexL - retValTA[1]*retValTB[1]*multiplicity;
                    if solIndexL < retValTA[1]*retValTB[2]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsEven(diagMA,diagMB,t,triple,K1,solIndexL,1,2)];
                    end if;
                    solIndexL := solIndexL - retValTA[1]*retValTB[2]*multiplicity;
                    if solIndexL < retValTA[2]*retValTB[1]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsEven(diagMA,diagMB,t,triple,K1,solIndexL,2,1)];
                    end if;
                else
                    solIndexL := solIndexL - newPrimSol;
                end if;
            end if
        end do;
        ASSERT(solIndex = 0, "Solution requested -- I shouldn't get here");
        return [nPrimSol,nNonPrimSol];
    end if:
end proc:

RepresentOdd1DimPrimitive := proc (s0::integer,t0::integer,p::integer,Kmod::integer,
                                   Krange::integer, solIndex::integer := 0)
local q, qroot, SP, sol;
	# Solves x^2s_0=t_0 mod p^Kmod, where x \in {0,\cdots,2^Krange-1}
	# Numbers the solutions by primitive ones first and then returns the 
	# solIndex'th solution 
#    print("In RepresentOdd1DimPrimitive");
    ASSERT(isprime(p) and type(p,odd), "p is not an odd prime");
    ASSERT(type(t0,integer), "t0 not an integer");
    ASSERT(padic[ordp](s0,p) = 0, "Order of s0 not 0");
    ASSERT(padic[ordp](t0,p) = 0, "Order of t0 not 0");

    q := t0/s0 mod p^Kmod;
    if numtheory[legendre](q,p) = 1 then
        qroot := numtheory[mroot](q,2,p^Kmod);
        if solIndex = 0 then
            return [2 * p^(Krange-Kmod),0];
        else
            SP := splitUnifInTwo(solIndex, 2, p^(Krange-Kmod));
            sol := (qroot * (-1)^(SP[1]) + (p^Kmod)*SP[2]) mod p^Krange;
            return [2 * p^(Krange-Kmod),0, 
                    ASSERTSOL(<sol>, [s0], t0, Kmod, p, "Od7")];
        end if
    else
        ASSERT(solIndex = 0, "Sol Requested, 0 exist, RepresentOdd1DimPrim");
        return [0,0]
    end if
end proc:


Represent1Dim := proc (s0::integer,t0::integer,p::integer,Kmod::integer,
                       Krange::integer, solIndex::integer := 0)
    # Solves x^2s_0=t_0 mod p^(Kmod), where x \in {0,\cdots,p^(Krange)-1}.
    # Numbers the solutions by primitive ones first and then returns the 
    # solIndex'th solution 
local ords,ordt,nOfZerosNeededInBeginning,exponent,c,t,s,
    nPrimSol,nNonPrimSol,SP,sol,retVal;
#    print("Rep1Dim:", s0, t0, p, Kmod, Krange, solIndex);
    ASSERT(isprime(p), "p is not a prime");
    ASSERT(type(t0,integer), "t0 not an integer");
    ords := min(padic[ordp](s0,p),Kmod);
    ordt := min(padic[ordp](t0,p),Kmod);
    ASSERT(Kmod <= Krange, "Kmod > Krange");
    if ords > 0 then
        if ordt >= ords then
            return Represent1Dim(s0/p^ords,t0/p^ords, p, Kmod - ords, 
                                 Krange, solIndex);
        else
            ASSERT(solIndex = 0, "No solution exists, solIndex <> 0");
            return [0,0]
        end if
    elif ordt >= Kmod then
        nOfZerosNeededInBeginning := ceil(Kmod/2);
        if nOfZerosNeededInBeginning = 0 then
            nPrimSol := (p-1)*p^(Krange-1);
            nNonPrimSol := p^(Krange-1);
        else
            nPrimSol := 0;
            nNonPrimSol := p^(Krange-nOfZerosNeededInBeginning);
        end if;
        if solIndex = 0 then
            return [nPrimSol,nNonPrimSol]
        elif Krange = nOfZerosNeededInBeginning then
            return [nPrimSol, nNonPrimSol, 
                    ASSERTSOL(<0>,[s0],t0,Kmod,p,"R1dim F")];
        else
            SP := splitUnifInTwo(solIndex-1, 
                                 p, p^(Krange-nOfZerosNeededInBeginning-1));
            # if we need a primitive solution, SP[1] is in
            # {0,...,p-2}.
            sol := (SP[2]*p + (SP[1]+1))*p^nOfZerosNeededInBeginning mod p^Kmod;
            return [nPrimSol,nNonPrimSol,
                    ASSERTSOL(<sol>,[s0],t0,Kmod,p,"R1dim A")];
        end if
    elif type(ordt,odd) then
        ASSERT(solIndex = 0, "No solution exists, solIndex <> 0");
        return [0,0]
    elif ordt > 0 then
        retVal := Represent1Dim(s0, SimpleQF[CoprimePart](t0,p), p, 
                                Kmod-ordt, Krange-ordt/2, solIndex);
        if solIndex = 0 then
            return [0, retVal[1]+retVal[2]];
        else
            return [0, retVal[1]+retVal[2],
                    ASSERTSOL(p^(ordt/2)*retVal[3],[s0],t0,Kmod,p,"Od6")];
        end if;
    else # ordt = ords = 0
        if p = 2 then
            return RepresentEven1DimPrimitive(s0, t0, Kmod, Krange, solIndex);
        else
            return RepresentOdd1DimPrimitive(s0, t0, p, Kmod, Krange, solIndex);
        end if
    end if
end proc:

RepresentOdd := proc(diagM::list, t::integer, p::integer, K1::integer,
                     solIndex::integer := 0)
option remember;
local ordt,ns,leg,countedSol,genPrimSol,genNonPrimSol,solIndexL,diagMA,
    diagMB,nPrimSol, nNonPrimSol,triple,ta,tb,multiplicity,retValTA,
    retValTB,newNonPrimSol,newPrimSol;
	# print("IN RepresentOdd", diagM, t, p, K1, solIndex);

    ordt := padic[ordp](t,p);
    ns := SimpleQF[NonResidue](p);
    leg := numtheory[legendre](SimpleQF[CoprimePart](t,p),p);
    if solIndex = 0 and ordt <> infinity and not t in {p^ordt, ns*p^ordt} then
        # Take full advantage of option remember
        if leg = 1 then return RepresentOdd(diagM, p^ordt, p, K1);
        else return RepresentOdd(diagM, ns*p^ordt, p, K1);
        end if
    end if;
    if solIndex > 0 then
        countedSol := RepresentOdd(diagM, t, p,K1);
        genPrimSol := (solIndex <= countedSol[1]);
        genNonPrimSol := (solIndex <= countedSol[1]+countedSol[2]) and (solIndex > countedSol[1]);
        ASSERT(genPrimSol or genNonPrimSol, "Asked for non-existent solution");
        if genPrimSol then solIndexL := solIndex - 1
        else solIndexL := solIndex - countedSol[1] - 1;
        end if;
    else
        genNonPrimSol := false;
        genPrimSol := false;
    end if;
    if nops(diagM) = 1 then
        return Represent1Dim(diagM[1],t,p,K1,K1,solIndex);
    else
        diagMA := [diagM[1]];
        diagMB := diagM[2..];
        nPrimSol := 0;
        nNonPrimSol := 0;
        for triple in PossibleSplits(t,K1,p) do
            ta := triple[1];
            tb := triple[2];
            multiplicity := triple[3];

            retValTA := RepresentOdd(diagMA,ta,p,K1);
            retValTB := RepresentOdd(diagMB,tb,p,K1);
            newNonPrimSol := retValTA[2] * retValTB[2] * multiplicity;
            newPrimSol :=  (retValTA[1] + retValTA[2])*(retValTB[1] + retValTB[2]) * multiplicity
            - newNonPrimSol;
            nPrimSol := nPrimSol + newPrimSol;
            nNonPrimSol := nNonPrimSol + newNonPrimSol;
            if genNonPrimSol then
                if solIndexL < newNonPrimSol then
                    return [countedSol[1],countedSol[2],
                            combineIndexedSolutionsOdd(diagMA,diagMB,t,triple,p,K1,solIndexL,2,2)];
                else
                    solIndexL := solIndexL - newNonPrimSol;
                end if
            elif genPrimSol then
                if solIndexL < newPrimSol then
                    if solIndexL < retValTA[1]*retValTB[1]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsOdd(diagMA,diagMB,t,triple,p,K1,solIndexL,1,1)];
                    end if;
                    solIndexL := solIndexL - retValTA[1]*retValTB[1]*multiplicity;
                    if solIndexL < retValTA[1]*retValTB[2]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsOdd(diagMA,diagMB,t,triple,p,K1,solIndexL,1,2)];
                    end if;
                    solIndexL := solIndexL - retValTA[1]*retValTB[2]*multiplicity;
                    if solIndexL < retValTA[2]*retValTB[1]*multiplicity then
                        return [countedSol[1],countedSol[2],
                                combineIndexedSolutionsOdd(diagMA,diagMB,t,triple,p,K1,solIndexL,2,1)];
                    end if;
                else
                    solIndexL := solIndexL - newPrimSol;
                end if;
            end if
        end do;
        ASSERT(solIndex = 0, "Solution requested -- I shouldn't get here");
        return [nPrimSol,nNonPrimSol];
    end if:
end proc:

## THIS IS THE EXTERNAL PROCEDURE
RepresentPrimitive := proc(M::Matrix, t::integer, p::integer)::Vector[column];
local Pair,K0,K,U,M2,C;
    # ASSERT(t > 0, "t must be positive.");
    K := max(padic[ordp](LinearAlgebra[Determinant](M),p),
             padic[ordp](t,p))+1;
    if p = 2 then
        K := K+2;
    end if;
    U := Canonicalize[HowToCanonicalize](M,p,K);
    M2 := U^+ . M . U mod p^K;
    if p = 2 then
        C := RepresentEven(blockDiagMatrixToList(M2),t,K,1)[3];
    else
        C := RepresentOdd(blockDiagMatrixToList(M2),t,p,K,1)[3];
    end if;
    ASSERT((U.C)^+ . M . (U.C) mod p^K = t mod p^K, "Solution fails");
    return [K,U . C];
end proc:

RepresentPrimitiveModK := proc(M::Matrix, t::integer, p::integer, k::integer)::Vector[column];
local Pair,K0,K,U,M2,C;
    # ASSERT(t > 0, "t must be positive.");
    K := max(padic[ordp](LinearAlgebra[Determinant](M),p),
             padic[ordp](t,p),k)+1;
    if p = 2 then
        K := K+2;
    end if;
    U := Canonicalize[HowToCanonicalize](M,p,K);
    M2 := U^+ . M . U mod p^K;
    if p = 2 then
        C := RepresentEven(blockDiagMatrixToList(M2),t,K,1)[3];
    else
        C := RepresentOdd(blockDiagMatrixToList(M2),t,p,K,1)[3];
    end if;
    ASSERT((U.C)^+ . M . (U.C) mod p^K = t mod p^K, "Solution fails");
    return [K,U . C];
end proc:

HasPrimitiveRepresentation := proc(M::Matrix, t::integer, p::integer)::boolean;
local det,K,M2,U;
    det := LinearAlgebra[Determinant](M);
    if p = 2 then
        K := ordp(det,p)+3;
        U := Canonicalize[HowToCanonicalize](M,p,K);
        M2 := U^+ . M . U mod 2^K;
        return RepresentEven(blockDiagMatrixToList(M2),t,K)[1]>0;
    else
        K := ordp(det,p)+1;
        U := Canonicalize[HowToCanonicalize](M,p,K);
        M2 := (U^+ . M . U) mod p^K;
        return RepresentOdd(blockDiagMatrixToList(M2),t,p,K)[1]>0;
    end if
end proc:

CountSolutions := proc(M::Matrix, t::integer, p::integer, 
                       K::integer)::integer;
local Pair,U,K0,M2,C,retVal;
    if p = 2 then
        Pair := SimpleQF[HowToBlockDiagonalizeQFMod2](M);
        K0 := Pair[1]; U := Pair[2];
        K := max(K0, padic[ordp](t,2)+1);
        U := SimpleQF[LiftBlockDiagonalizationMod2](M,U,K0,K);
        M2 := U^+ . M . U mod 2^K;
        retVal := RepresentEven(blockDiagMatrixToList(M2),t,K,1);
    else
        Pair := SimpleQF[HowToDiagonalizeQFModP](M,p);
        K0 := Pair[1]; U := Pair[2];
        K := max(K0, padic[ordp](t,2)+1);
        U := SimpleQF[LiftDiagonalizationModP](M,U,p,K0,K);
        M2 := U^+ . M . U mod p^K;
        retVal := RepresentOdd(blockDiagMatrixToList(M2),t,p,K,1);
    end if;
    print("retVal",retVal);
    C:=retVal[3];
    ASSERT((U.C)^+ . M . (U.C) mod p^K = t mod p^K, "Solution fails");
    return retVal[1]+retVal[2];
end proc:

BlockDiagRepresentEven := 
proc(L::list,t::integer,K::integer)::list;
#    print("In BlockDiagRepresentEven", L, t, K);
    # TODO: We should do this differently, so that it just doesn't
    # take so terribly long.
    local C,t2,i,quot;
    if type(t,odd) then
        C := RepresentEven(L,t,3,1)[3];
        t2 := 0;
        for i from 1 to nops(L) do
            t2 := t2 + L[i]*C[i]^2;
        end do;
        quot := t/t2 mod 2^K;
        return numtheory[msqrt](quot,2^K)*C;
    else
        return RepresentEven(L,t,K,1)[3];
    end if
end proc;

BlockDiagHasPrimRepresentEven := 
proc(L::list, t::integer,K::integer)::list;
    return RepresentEven(L,t,K)[1] > 0;
end proc;

RunTests := proc()::boolean;
local S, Pair, K, C, t, p;
    kernelopts(assertlevel = 1);
    S:=<<13,5,1,3,1>|<5,18,2,4,2>|<1,2,12,8,5>|<3,4,8,8,4>|<1,2,5,4,5>>;
    Pair := RepresentPrimitive(S,3,3);
    for t in [1,2,3,4,5,6,7,8,9,10,15,21,77,25] do:
        for p in [3,5,7,11] do:
            if HasPrimitiveRepresentation(S,t,p) then
                Pair := RepresentPrimitive(S,t,p);
                K := Pair[1]; C := Pair[2];
                ASSERT( t mod p^K = C^+ . S . C mod p^K, 
                        sprintf("test 1, t = %d, p: %d", t, p));
            end if
        end do
    end do;
    return true;
end proc;

# Bug(?): 
#    RepresentEven([3,2,2],3,3,1)[3];
# returns the same as
#    RepresentEven([3,2,2],3,3,2)[3];


end module;


==> anc/SimpleQF.mw <==
# SimpleQF
# ========
# A few basic helper functions for dealing with quadratic forms.
# 
# * NonResidue(p) 
#         Given a prime p>2, returns a non-residue alpha mod p for 
#         which (p+1-alpha) is also a non-residue.
#
# * CoprimePart(x,p)
#         Returns alpha such that x = alpha * p^k, gcd(alpha,p) = 1.
#         Returns always the same alpha (but might not work very well).
#
# * ModifiableIdentity(n)
#         Returns an n x n identity matrix which can be modified.
# 
# * UnimodularSwitchMatrix(n,i,j)
#         Returns U such that U^+ M U switches rows i and j (the special
#         case i = j is handled).	  
#
# * EnlargenUnimodular(n,i,U)
#         Returns the matrix which equals the nxn-identity, except
#         that on position [i,i] matrix U has been inserted.
#
# * BlockDiagonalMatrixToList(M) 
#         Converts a block diagonal matrix into a list. For example, if
#             (2 1             )
#             (1 2             )
#          M= (    4           )
#             (      32 16     )
#             (      16 64     )
#             (            128 )
#         then BlockDiagonalMatrixToList(M) will output 
#            [ <<2|1>,<1|2>>, 4, <<32|16>,<16|64>>, 128 ]
#
# * ListToGramMatrix(n, L)
#         Given a list [L11,L12,...,L1n,L22,L23,..,L2n...]
#         of length n+n(n-1)/2 this produces the corresponding
#         gram matrix
#
# * EqualBDList(L1,L2)
#         Returns true iff L1 and L2 are obtained from two equal matrices
#         by BlockDiagonalMatrixToList.
#
# * ExtendToUnimodular(C, p, K)
#         Takes a vector C of dimension at least 2, a prime p, and an
#         integer K. Outputs A such that det(<C|A>) = 1 mod p^K if
#         possible (returns FAIL otherwise).
#
# * IsFullRankDiagonal(M)
#         Returns "true" if the matrix is diagonal, and all diagonal
#         entries are non-zero.
# 
# * IsBlockDiagonalSymmetric(M)
#         Returns true if the matrix can be obtained by a call to 
#         LinearAlgebra[DiagonalMatrix](L) with a list L containing 
#         only scalars and symmetric matrices of dimension at most 2.
SimpleQF := module()
export NonResidue, CoprimePart, ModifiableIdentity, UnimodularSwitchMatrix,
    EnlargenUnimodular, ListToGramMatrix,
    BlockDiagonalMatrixToList, EqualBDList, ExtendToUnimodular, 
    IsFullRankDiagonal, IsBlockDiagonalSymmetric,
    RunTests;
local 
    Dimension := LinearAlgebra[Dimension],
    DiagonalMatrix := LinearAlgebra[DiagonalMatrix],
    Determinant := LinearAlgebra[Determinant],
    IdentityMatrix := LinearAlgebra[IdentityMatrix],
    legendre := numtheory[legendre],
    ordp := padic[ordp];

    NonResidue := proc(p::integer)::integer;
        # Option remember is turned on on purpose: this changes the
        # status of the RNG, and since we use the RNG in the tests,
        # this makes the tests always do the same otherwise.
        # Unfortunately, now the tests aren't really deterministic.
        option remember;
        local alpha;
        ASSERT(type(p,prime), "p not a prime");
        ASSERT(p > 2, "p is two");
        randomize(996763+p);
        alpha := rand(1..p-1)();
        while legendre(alpha,p) <> -1 or legendre(p+1-alpha,p) <> -1 do
            alpha := rand(1..p-1)();
        end do;
        return alpha
    end proc;
    
    CoprimePart := proc(x::integer, p::integer)::integer;
        return x/p^(ordp(x,p));
    end proc:
        
    ModifiableIdentity := proc(n::integer)::Matrix;
        return IdentityMatrix(n, compact=false);
    end proc:

    UnimodularSwitchMatrix := 
    proc(n::integer,a::integer,b::integer)::Matrix;
    local U;
        U := ModifiableIdentity(n);
        if (a <> b) then
            U[a,b] := 1; U[b,a] := 1;
            U[a,a] := 0; U[b,b] := 0;
        end if;
        return U;
    end proc:

    EnlargenUnimodular := 
    proc(n::integer, i::integer, U::Matrix)::Matrix;
        # Returns a n x n matrix which contains 1-s on the diagonal,
        # except that at position i we put the matrix U.
        local List;
        List := NULL;
        if i > 1 then List := IdentityMatrix(i-1) end if;
        List := List, U;
        if n-Dimension(U)[1]-i+1 > 0 then 
            List:=List, IdentityMatrix(n-Dimension(U)[1]-i+1) 
        end if;
        return DiagonalMatrix([List]);
    end proc;

    BlockDiagonalMatrixToList := proc(S::Matrix)::list;
    local n, L, i;
        ASSERT(IsBlockDiagonalSymmetric(S), "Not block diagonal symmetric");
        n := Dimension(S)[1];
        L := NULL;
        i := 1;
        while i <= n do
            if i < n  and S[i,i+1] <> 0 then
                L := L,<<S[i,i]|S[i,i+1]>,<S[i+1,i]|S[i+1,i+1]>>;
                i := i+2;
            else
                L := L,S[i,i];
                i := i+1;
            end if
        end do;
        return [L]
    end proc:
    
    EqualBDList :=
    proc(A::list,B::list)::boolean;
    local i;
        if nops(A) <> nops(B) then return false end if;
        for i from 1 to nops(A) do
            if type(A[i], integer) and A[i] <> B[i] then return false end if;
            if type(A[i], Matrix) and not LinearAlgebra[Equal](A[i],B[i]) then
                return false
            end if
        end do;
        return true
    end proc;
    
    ExtendToUnimodular := proc(C::Vector[column], p::integer, 
                               K::integer)::Matrix;
    local A, n, i, d;
        ASSERT(type(p, prime), "p not prime");
        n := Dimension(C);
        ASSERT(n >= 2, "Dimension too small");
        for i from 1 to n do
            if ordp(C[i],p) = 0 then
                A := ModifiableIdentity(n);
                A := LinearAlgebra[SubMatrix](A, [1..n], [1..(i-1),(i+1)..n]);
                d := Determinant(<C|A>) mod p^K;
                A := LinearAlgebra[ColumnOperation](A, 1, (1/d) mod p^K);
                ASSERT(Determinant(<C | A>) mod p^K = 1, "ExtendToUnimodular");
                return A;
            end if
        end do;
        return FAIL
    end proc:
    
    IsFullRankDiagonal := proc(B::Matrix)::boolean;
    local n, i, j;
        n := Dimension(B)[1];
        for i from 1 to n do:
            for j from 1 to n do:
                if i <> j and B[i,j] <> 0 then return false end if;
                if i =  j and B[i,j] =  0 then return false end if;
            end do:
        end do:
        return true:
    end proc:

    IsBlockDiagonalSymmetric := proc(B::Matrix)::boolean;
    local n,i,j;
        n := Dimension(B)[1];
        for i from 1 to n do:
            for j from 1 to n do:
                if (j > i+1 or j < i-1) and B[i,j] <> 0 then 
                    return false 
                end if;
                if B[i,j] <> B[j,i] then return false end if
            end do
        end do;
        for i from 1 to n-2 do:
            if B[i,i+1] <> 0 and B[i+1,i+2] <> 0 then return false end if
        end do:
        return true;
    end proc;

    ListToGramMatrix :=
    proc(n::integer, L::list(integer))::Matrix;
        # Given a list [L11,L12,...,L1n,L22,L23,..,L2n...]
        # of length n+n(n-1)/2 this produces the corresponding
        # gram matrix
    local i,j,k,M;
        M := LinearAlgebra[ZeroMatrix](n,n,compact=false);
        k := 1;
        for i from 1 to n do
            for j from 1 to i do
                M[i,j] := L[k];
                M[j,i] := L[k];
                k := k+1;
            end do
        end do;
        return M;
    end proc;
        

    RunTests := proc()::boolean;
        local M,L,S,C,A;
        kernelopts(assertlevel = 1);
        ASSERT(NonResidue(3) = 2, "T1");
        ASSERT(NonResidue(5) = 3, "T2");
        ASSERT(NonResidue(7) in {3,5}, "T3");
        ASSERT(NonResidue(11) in {2,6,10}, "T4");
        ASSERT(CoprimePart(33*101^3,101) = 33, "T5");
        M := ModifiableIdentity(2);
        M[1,1] := 2;
        ASSERT(LinearAlgebra[Equal](M, <<2|0>,<0|1>>), "T6");
        L := [ 1, 2, 3, <<4,2>|<2,8>>, <<2|4>,<4|2>> ];
        S := LinearAlgebra[DiagonalMatrix](L);
        ASSERT(IsBlockDiagonalSymmetric(S), "T7");
        S[5,6] := 1; S[6,5] := 1;
        ASSERT(not IsBlockDiagonalSymmetric(S), "T7b");
        S[5,6] := 0; S[6,5] := 0;
        S[1,6] := 1; S[6,1] := 1;
        ASSERT(not IsBlockDiagonalSymmetric(S), "T7c");
        S[1,6] := 0; S[6,1] := 0;
        
        ASSERT(EqualBDList(L, BlockDiagonalMatrixToList(S)), "T9");
        S[4,4] := 2;
        ASSERT(not EqualBDList(L,BlockDiagonalMatrixToList(S)), "T10");

        ASSERT(not IsFullRankDiagonal(S), "T8");
        S[4,5] := 0; S[5,4] := 0; S[6,7] := 0; S[7,6] := 0;
        ASSERT(IsFullRankDiagonal(S), "T8b");
        
        C := <1,4,5,1,2,4>;
        A := ExtendToUnimodular(C,5,2);
        ASSERT(LinearAlgebra[Determinant](<C|A>) mod 5^2 = 1, "T11");
            
        return true;
    end proc;
end module;


==> anc/Symbols.mw <==
# Symbols (package Symb)
# ======================
# For an odd prime p, a p-adic symbol is given as 
#    [ [p,alpha1,Legendre1,dim1], ... , [p, alphaL,LegendreL,dimL] ].
# Here, squarityI is either +1 or -1, dimI >= 1 is an integer.
# This denotes the p-adic symbol in 15.7.2 in [ConwaySloane] 
# with the terms q^(squarityI * dimI) where q = p^alphaI.
#
# For p = 2, we give a 2-adic symbol as a list 
#             [ [2, alpha, epsilonq, dim, "I/II", tq] , ..., [...] ]
#             Here, alpha is the scale (q on page 380 of C/S), tq the oddity
# 	          which is 0 if type II, epsilonq the legendre symbol, and
#             dim the dimension.
#
#             The procedure TotalSymbol additionally ensures that the
#             symbol is canonical in the sense of CS, p. 382 (15.7.6).
#             However, we split up the compartments and give the
#             oddity of each scale individually (the way this is done
#             is such that it coincides with the way in the module
#             Canonicalize.)
#
#             
# The *total symbol* is a list of 
#     [ [p1, alpha11,squarity11,dim11], [p2, ... ], [...] ].
# Note that this is *not* a list of p-adic symbols, but instead
# we simply pack everything into a single list.
# Obviously, not every "total symbol" is valid, as for example
# for each p the sum of dimensions needs to be equal.  Also, there
# *always* must be a 2-adic symbol in the total symbol.
#
# Functions dealing with symbols:
# * PrimesInSymbol(TotalSymbol) 
#       Returns a set containing all the primes which appear in the
#       symbol TotalSymbol
#
# * FilterSymbol(TotalSymbol, p)
#       Returns the p-adic part of the total symbol TotalSymbol.
#       
#       This procedure thinks that every symbol has a p-adic part for
#       *every* p. Thus, if it's not explicitly present, it's assumed
#       to be [  [p, 0, legendre(det,p), dim] ]
#
# * DimensionOfSymbol(TotalSymbol)
#       Returns the dimension of the quadratic form which the symbol
#       describes.
#
# * DeterminantOfSymbol(TotalSymbol)
#       Returns the determininant of the form given by TotalSymb as
#       a factor list.
#
# * Oddity(Symbol)
#       Returns the oddity of a TotalSymbol (or just a 2-adic symbol)
#       (p. 383).
#
# * Excess(Symbol)
#       Returns the sum of the p-Excess, p != 2, of a given
#       TotalSymbol (p. 383).
#
# * TotalSymbol(Matrix, SetOfRelevantPrimes) 
#       Returns the Total Symbol of a Matrix.
#       In case the SetOfRelevantPrimes is given,
#       return the symbol which the q-rotationally equivalent
#       matrix has, which has the right determinant (where q
#       contains sufficient power of each prime in listOfRelevantPrimes).
#
# * SymbolToLocalMatrix(Symb,qFL)
#       Returns a pair M such that: 
#          If N is a matrix of the Genus as described by Symb, then 
#          N equiv^q M.
#
# * SymbolHasAQuadraticForm(TotalSymbol)
#       Returns true if all the checks in Theorem 11 on page
#       383, [ConwaySlone 15.7.6], hold.
#
read("FL.mw"):
read("SimpleQF.mw"):
read("Canonicalize.mw"):

Symbols := module()
export PrimesInSymbol, FilterSymbol, DimensionOfSymbol,
    DeterminantOfSymbol, Oddity, Excess, TotalSymbol, Signature,
    SymbolToLocalMatrix, SymbolHasAQuadraticForm,
    RunTests, PRIME,SCALE,LEGENDRE,DIM,TYPE,ODDITY;
option package;
local Symbol2Adic, SymbolOddP, SymbolToMatrixOddP,
    Single2AdicSymbolTypeIToMatrix, 
    Single2AdicSymbolTypeIIToMatrix,
    Symbol2AdicToMatrix, 
    legendre                 := numtheory[legendre],          
    ordp                     := padic[ordp],                  
    Determinant              := LinearAlgebra[Determinant],   
    Dimension                := LinearAlgebra[Dimension],     
    diag                     := LinearAlgebra[DiagonalMatrix],
    CoprimePart              := SimpleQF[CoprimePart];

    PRIME := 1: SCALE := 2: LEGENDRE := 3: DIM := 4: TYPE := 5: ODDITY := 6:
    
    PrimesInSymbol := proc(symb::list(list))::set(integer);
    description "Returns a sorted list of primes occuring in the symbol";
    local S;
        return convert(map(x -> x[1],symb), set) minus {-1};
    end proc:
    
    FilterSymbol := proc(symb::list(list), p::integer)::list(list);
    local det, subSymb;
        subSymb := select(x->(x[1] = p),symb);
        if subSymb = [] then 
            det := DeterminantOfSymbol(symb);
            return [[p,0, legendre(FL[ToInt](det),p), DimensionOfSymbol(symb)]];
        else
            return subSymb
        end if
    end proc:
    
    DimensionOfSymbol := proc(symb::list(list))::integer;
    local s,entry,dim;
        s := FilterSymbol(symb,2);
        dim := 0;
        for entry in s do
            dim := dim + entry[DIM];
        end do;
        return dim;
    end proc:
    
    DeterminantOfSymbol := proc(sym::list)::list;
    local d,curSym,i,sig,symbol, n;
        # computes the determinant of a given symbol
				sig := sym[1][2];
				n := DimensionOfSymbol(sym);
        if type(n-(n+sig)/2, odd) then d:=FL[ToFL](-1);
				else d:=FL[ToFL](1);
				end if:
				symbol := sym[2..];
        for curSym in symbol do
            d := FL[Multiply](d, FL[Power]([[curSym[1],1]], 
                                           curSym[SCALE]*curSym[DIM]));
        end do;
        return d
    end proc:
    
    Excess := proc(sym::list(list))::integer;
    local excess, firstIsSquare,i, currentSymbol, p, symbol;
				symbol := sym[2..]; # Get rid of the -1 symbol
        excess := 0;
        for i from 1 to nops(symbol) do
            currentSymbol := symbol[i];
            p := currentSymbol[PRIME];
            if p <> 2 then
                excess := excess + 
                currentSymbol[DIM] * (p^currentSymbol[SCALE]-1) mod 8;
                firstIsSquare := type(currentSymbol[SCALE],even);
                if (not firstIsSquare and currentSymbol[LEGENDRE] = -1) then
                    excess := excess + 4 mod 8;
                end if;
            end if;
        end do;
        return excess;
    end proc:

    Signature := proc(symbol::list(list))::integer;
			return symbol[1][2];
    end proc:

    Oddity := proc(symbol::list(list))::integer;
    local i, currentOddity,currentSymbol;
        currentOddity := 0;
        for i from 1 to nops(symbol) do
            currentSymbol := symbol[i];
            if currentSymbol[PRIME] = 2 then
                currentOddity := currentOddity + currentSymbol[ODDITY] mod 8;
                if type(currentSymbol[SCALE],odd) and 
                        currentSymbol[LEGENDRE]=-1 then
                    currentOddity := currentOddity + 4
                end if
            end if
        end do;
        return currentOddity mod 8;
    end proc:

    Symbol2Adic := proc(B::Matrix)::list(list);
        # Generates the two-adic part of a symbol, from a given
        # matrix
    local K,U,L, scale, copr, S, legr, i, beta;
        K := ordp(Determinant(B),2)+3;
        U := Canonicalize[HowToCanonicalize](B,2,K);
        L := SimpleQF[BlockDiagonalMatrixToList](U^+ . B . U mod 2^K);
        if type(L[1], integer) then
            scale := ordp(L[1],2);
            copr := CoprimePart(L[1],2);
            S := [[2, scale, legendre(copr,2),1,"I",copr]];
        else
            if L[1][1,1] = L[1][2,2] then legr := -1 else legr := +1 end if;
            scale := ordp(L[1][1,2],2);
            S := [[2, scale ,legr, 2,"II",0]];
        end if;
        
        for i from 2 to nops(L) do 
            if type(L[i],integer) then
                scale := ordp(L[i],2);
                copr := CoprimePart(L[i],2);
                if scale = S[nops(S)][SCALE] then
                    S[nops(S)][DIM] := S[nops(S)][DIM] + 1;
                    S[nops(S)][LEGENDRE]:=S[nops(S)][LEGENDRE]*
                                            legendre(copr,2);
                    S[nops(S)][ODDITY] := (S[nops(S)][ODDITY] + copr) mod 8;
                else
                    S := [op(S), [2,scale,legendre(copr,2),1,"I",copr]];
                end if
            else
                scale := ordp(L[i][1,2],2);
                if scale = S[nops(S)][SCALE] then
                    S[nops(S)][DIM] := S[nops(S)][DIM] + 2;
                else
                    if L[i][1,1] = L[i][2,2] then 
                        legr := -1 else legr := +1 end if;
                    S := [op(S), [2,scale, legr, 2, "II", 0]];
                end if
            end if
        end do;
        return S
    end proc:
    
    SymbolOddP := proc(B::Matrix,p::integer)::list(list);
    local K, U, D, i, scale, copr, S;
        K := ordp(Determinant(B),p)+1;
        U := Canonicalize[HowToCanonicalize](B,p,K);
        D := U^+ . B . U mod p^K;

        scale := ordp(D[1,1],p);
        copr := CoprimePart(D[1,1],p);
        S := [[p,scale,legendre(copr,p),1]];
        for i from 2 to Dimension(B)[1] do:
            scale := ordp(D[i,i],p);
            copr := CoprimePart(D[i,i],p);
            if scale = S[nops(S)][SCALE] then
                ASSERT(copr = 1, "copr not 1 -- canonicalization wrong");
                S[nops(S)][DIM] := S[nops(S)][DIM] + 1;
            else
                S := [op(S),[p,scale, legendre(copr,p),1]];
            end if
        end do;
        return S
    end proc;

    TotalSymbol := proc(B::Matrix,primes::set(integer):={})::list(list);
    local primesS, symbollist,p,j,U,L,sig;
        if primes = {} then 
            primesS := FL[SetOfPrimes](FL[ToFL](Determinant(B)));
        else
            primesS := primes;
        end if;
        symbollist := Symbol2Adic(B);
        for p in primesS do
            if p <> 2 then
                symbollist := symbollist, SymbolOddP(B,p);
            end if
        end do;
				# Add the (-1)-signature
				sig := 0;
				U := Canonicalize[HowToDiagonalizeQFRational](B);
				L := SimpleQF[BlockDiagonalMatrixToList](U^+ . B . U);
				for j from 1 to nops(L) do
					if L[j] > 0 then sig := sig + 1; end if:
				end do:
				sig := 2*sig - nops(L);
				symbollist := [[-1,sig]], symbollist;
        return ListTools[FlattenOnce]([symbollist]);
    end proc:

    SymbolHasAQuadraticForm := proc(symb::list)
    local oddity,excess,dim,det,prod,p,i,cur,everythingOK, sig;
        everythingOK := true;
        det := FL[ToInt](DeterminantOfSymbol(symb));
        for p in PrimesInSymbol(symb) do
            prod := 1;
            for i from 1 to nops(FilterSymbol(symb,p)) do
                if FilterSymbol(symb,p)[i][LEGENDRE] = -1 then
                    prod := -prod
                end if
            end do;
            if prod <> numtheory[legendre](SimpleQF[CoprimePart](det,p),p) then
                printf("Legendre Symbol for %d wrong\n",p);
                everythingOK := false;
            end if
        end do;

        oddity := Oddity(symb);
        excess := Excess(symb);
        sig := Signature(symb);
        if sig + excess mod 8 <> oddity mod 8 then
            printf("Signature (%d) + Excess (%d) <> oddity (%d)\n",sig,excess,
                   oddity);
            print(symb);
						everythingOK := false;
        end if;
        
        for i from 1 to nops(FilterSymbol(symb,2)) do 
            cur := FilterSymbol(symb,2)[i];
            if cur[DIM] = 1 and cur[LEGENDRE] = +1 then
                if not (cur[ODDITY] in {1,7}) then 
                    printf("Impossible 2-adic Jordan constituent: ");
                    print(cur);
		    everythingOK := false;
                end if
            elif cur[DIM] = 1 and cur[LEGENDRE] = -1 then
                if not (cur[ODDITY] in {3,5}) then 
                    printf("Impossible 2-adic Jordan constituent: ");
                    print(cur);
		    everythingOK := false;
                end if
            elif cur[DIM] = 2 and cur[LEGENDRE] = +1 and cur[TYPE] = "I" then
                if not (cur[ODDITY] in {0,2,6}) then
                    printf("Impossible 2-adic Jordan constituent: ");
                    print(cur);
		    everythingOK := false;
                end if
            elif cur[DIM] = 2 and cur[LEGENDRE] = -1 and cur[TYPE] = "I" then
                if not (cur[ODDITY] in {2,4,6}) then
                    printf("Impossible 2-adic Jordan constituent: ");
                    print(cur);
		    everythingOK := false;
                end if 
            end if
        end do;

        return everythingOK;
    end proc:
    
    SymbolToMatrixOddP := proc(symbol::list)::Matrix;
        ## Assumption: all elements of symbol start with the same odd prime
    local currentSymbol,nonSquare,p,i,List,F;
        p := symbol[1][1];
        ASSERT(p mod 2 = 1, "SymbolToMatrixOddP, p even");
        nonSquare := SimpleQF[NonResidue](p);
        List := NULL;
        for i from 1 to nops(symbol) do
            currentSymbol := symbol[i];
            ASSERT(p = currentSymbol[1], "SymbolToMatrixOddP, different p's");
            F := SimpleQF[ModifiableIdentity](currentSymbol[4]);
            F := F * p^currentSymbol[2];
            if currentSymbol[3] = -1 then F[1,1] := F[1,1]*nonSquare end if;
            List := List, F;
        end do;
        return diag([List]);
    end proc:

    Single2AdicSymbolTypeIToMatrix := proc(singleSymbol)
    local alpha,type,oddity,epsilon,dim,List;
        List := NULL;
        alpha := singleSymbol[SCALE];
        epsilon := singleSymbol[LEGENDRE];
        dim := singleSymbol[DIM];
        type := singleSymbol[TYPE];
        oddity := singleSymbol[ODDITY];
        ASSERT(type = "I", "Single2AdicSymbolTypeIToMatrix, type mismatch");
        if dim > 3 then
            List := List,2^alpha*SimpleQF[ModifiableIdentity](dim-3);
            oddity := (oddity-(dim-3)) mod 8;
            dim := 3;
        end if;
        if dim = 3 then
            if epsilon = +1 and oddity = 1 then
                List := List,2^alpha*diag([1,1,7]);
            elif epsilon = +1 and oddity = 3 then
                List := List,2^alpha*diag([1,1,1]);
            elif epsilon = +1 and oddity = 5 then
                List := List,2^alpha*diag([7,7,7]);
            elif epsilon = +1 and oddity = 7 then
                List := List,2^alpha*diag([7,1,7]);
            elif epsilon = -1 and oddity = 1 then
                List := List,2^alpha*diag([3,3,3]);
            elif epsilon = -1 and oddity = 3 then
                List := List,2^alpha*diag([3,3,5]);
            elif epsilon = -1 and oddity = 5 then
                List := List,2^alpha*diag([1,3,1]);
            elif epsilon = -1 and oddity = 7 then
                List := List,2^alpha*diag([1,5,1]);
            else
                ASSERT(false, "Symbol2AdicToMatrix: dim 3, oddity even");
            end if;
        elif dim = 2 then
            if epsilon = +1 and oddity = 0 then
                List := List,2^alpha*diag([1,7]);
            elif epsilon = +1 and oddity = 2 then
                List := List,2^alpha*diag([1,1]);
            elif epsilon = +1 and oddity = 4 then
                ASSERT(false, "Symbol2AdicToMatrix: Dimension 2, oddity 4, epsilon +");
            elif epsilon = +1 and oddity = 6 then
                List := List,2^alpha*diag([7,7]);
            elif epsilon = -1 and oddity = 0 then
                ASSERT(false, "Symbol2AdicToMatrix: Dimension 2, oddity 0, epsilon -");
            elif epsilon = -1 and oddity = 2 then
                List := List,2^alpha*diag([7,3]);
            elif epsilon = -1 and oddity = 4 then
                List := List,2^alpha*diag([7,5]);
            elif epsilon = -1 and oddity = 6 then
                List := List,2^alpha*diag([1,5]);
            else
                ASSERT(false, "Symbol2AdicToMatrix: dim 2, oddity odd");
            end if
        elif dim = 1 then
            List := List, <<2^alpha * oddity>>;
            ## Some checks:
            if (numtheory[legendre](oddity,2)=1) and (epsilon = -1) then
                ASSERT(false, "1,-");
            elif (numtheory[legendre](oddity,2)=-1) and (epsilon = +1) then
                ASSERT(false, "-1,+");
            elif numtheory[legendre](oddity,2)=0 then
                ASSERT(false, "leg 0");
            end if:
        end if:
        return diag([List]);
    end proc:

    Single2AdicSymbolTypeIIToMatrix := proc(singleSymbol)
    local alpha,type,oddity,epsilon,dim,List,i;
        List := NULL;
        alpha := singleSymbol[2];
        epsilon := singleSymbol[3];
        dim := singleSymbol[4];
        type := singleSymbol[5];
        oddity := singleSymbol[6];
        ASSERT(type = "II", "Single2AdicSymbolTypeIIToMatrix, Type I");
        ASSERT(oddity = 0, "Single2AdicSymbolTypeIIToMatrix, Type II, oddity nonzero");
        ASSERT(dim mod 2 = 0, "Single2AdicSymbolTypeIIToMatrix, Type II, dimension odd");
        if epsilon = -1 then
            List := <<2,1>|<1,2>>;
        else
            List := <<4,1>|<1,2>>;
        end if;
        for i from 2 to (dim/2) do
            List := List, <<4,1>|<1,2>>;
        end do;
        return 2^alpha * diag([List]);
    end proc:

    Symbol2AdicToMatrix := proc(symbol::list)::Matrix;
    local currentSymbol,nonSquare,p,i,List,F;
        List := NULL;
        for i from 1 to nops(symbol) do
            if symbol[i][5] = "I" then
                List := List, Single2AdicSymbolTypeIToMatrix(symbol[i]);
            else
                List := List, Single2AdicSymbolTypeIIToMatrix(symbol[i]);
            end if
        end do;
        return diag([List]);
    end proc:

    SymbolToLocalMatrix := proc(symbol::list,qFL::list(list))::Matrix;
        local p, MList, PowerList,m,qFLPart;
        MList := NULL;
        PowerList := NULL;
        for p in FL[SetOfPrimes](qFL) do
            if p = 2 then
                MList := MList, Symbol2AdicToMatrix(FilterSymbol(symbol,2));
            else
                MList := MList, SymbolToMatrixOddP(FilterSymbol(symbol,p));
            end if;
            qFLPart := FL[Filter](qFL,{p});
            PowerList := PowerList, p^(qFLPart[1][2]);
        end do;
        m := '1';
        return LinearAlgebra[Modular][ChineseRemainder]
                             (0,'m',[MList],[PowerList]);
    end proc:
    
    RunTests := proc()::boolean;
    local symb3dim,symb7dim,M1,S;
        kernelopts(assertlevel=1);
        symb3dim := [[2, 0, -1, 1, "I", 3], [2, 1, +1, 2, "II", 0], 
                     [5, 1, +1, 2], [5, 2, -1, 1], 
                     [13, 0, -1, 2], [13, 1, -1, 1]];
        symb7dim := [[2, 0, +1, 6, "II", 0], [2, 1, +1, 1, "I", 7], 
                     [5, 0, -1, 5], [5, 1, +1, 2], 
                     [13, 0, +1, 6], [13, 2, -1, 1]];
        
        ASSERT(PrimesInSymbol(symb3dim) = {2,5,13},"0");
        ASSERT(PrimesInSymbol(symb7dim) = {2,5,13},"0b");
        ASSERT(FilterSymbol(symb3dim,2) = [[2, 0, -1, 1, "I", 3], [2, 1, +1, 2, "II", 0]],"1");
        ASSERT(FilterSymbol(symb3dim,13) =  [[13, 0, -1, 2], [13, 1, -1, 1]],"2");
        ASSERT(FilterSymbol(symb7dim,5) = [[5,0,-1,5],[5,1,+1,2]],"2b");
        ASSERT(DimensionOfSymbol(symb3dim) = 3,"3");
        ASSERT(DeterminantOfSymbol(symb3dim)=FL[ToFL](4*5^4*13),"D1");
        ASSERT(DeterminantOfSymbol(symb7dim)=FL[ToFL](2*25*13^2),"D2");
        ASSERT(Oddity(symb7dim) = 7, "odd 1");
        ASSERT(Excess(symb3dim) = 0, "4");
        ASSERT(Excess(symb7dim) = 0 , "exc7");
        
        #ASSERT(SymbolHasAQuadraticForm(symb3dim));
        #SymbolHasAQuadraticForm(symb3dim); # Currently, this just
        # shouldn't print a complaint.
        M1 := <<11,2,3>|<2,5,6>|<3,6,9>>; # Determinant: 2*3^2*5
        
        ASSERT(TotalSymbol(M1) = 
               [[2,0,1,2,"I",2],[2,1,-1,1,"I",5],
                [3, 0, -1, 1], [3, 1, -1, 2], 
                [5, 0, +1, 2], [5, 1, -1, 1]], "TS1");
        M1 := <<13,5,1,3,1>|<5,18,2,4,2>|<1,2,12,8,5>|<3,4,8,8,4>|<1,2,5,4,5>>;
        ASSERT(TotalSymbol(M1) = 
               [[2, 0, +1, 4, "I", 4], [2, 1, -1, 1, "I", 3], 
                [19, 0, +1, 4], [19, 3, -1, 1]], "TS2");
        M1 := <<7*2,0,0,0,0>|<0,3*4,0,0,0>|<0,0,16,8,0>|
        <0,0,8,3*16,0>|<0,0,0,0,2>>;
        ASSERT(TotalSymbol(M1) = 
               [[2, 1, -1, 2, "I", 6], [2, 2, -1, 1, "I", 5], 
                [2, 3, +1, 2, "II", 0], 
                [3, 0, -1, 4], [3, 1, +1, 1], 
                [7, 0, -1, 4], [7, 1, +1, 1], 
                [11, 0, -1, 4], [11, 1, +1, 1]], "TS3");
        ASSERT(TotalSymbol(M1,{2,11}) = 
               [[2, 1, -1, 2, "I", 6], [2, 2, -1, 1, "I", 5], 
                [2, 3, +1, 2, "II", 0], 
                [11, 0, -1, 4], [11, 1, +1, 1]], "TS4");

        S := SymbolToLocalMatrix(TotalSymbol(M1),
                                 FL[ToFL](8*Determinant(M1)));
        ASSERT(TotalSymbol(S,{2,3,7,11}) = TotalSymbol(M1,{2,3,7,11}), "TS5");
        ASSERT(TotalSymbol(S,{2,3,5,11}) <>TotalSymbol(M1,{2,3,5,11}), "TS6");
        ASSERT(TotalSymbol(<<5,0>|<0,11>>,{2,5,11}) =
               [[2,0,1,2,"I",0],[5,0,+1,1],[5,1,+1,1],[11,0,+1,1],[11,1,+1,1]],
              "TS7");
        
        ASSERT(TotalSymbol(<<11*5>>,{2,5,11}) = 
               [[2,0,1,1,"I",7],[5,1,+1,1],[11,1,+1,1]], "TS8");
        
        return true;

        
    end proc;
end module;


==> anc/Test.mw <==
read("Symbols.mw");

RepresentMod2Dim4 := proc()::integer;
local SquaresMod16, OddMod16, TwiceOddMod16, ToRepresent, a1,a2,a3,a4,x1,x2,x3,x4,t,
Q, C, A, U,M,J,H,d,count,symbol,scale;
# This procedure generates all possible 4 dimensional
# diagonal quadratic forms and checks if they primitively
# represent all odd numbers modulo 16
SquaresMod16 := {0,1,4,9};
OddMod16 := {1,3,5,7,9,11,13,15};
TwiceOddMod16 := OddMod16 union {2,6,10,14};
count := 0;
for a1 in OddMod16 do: for a2 in TwiceOddMod16 do:
for a3 in TwiceOddMod16 do: for a4 in TwiceOddMod16 do:
	# Now we have a quadratic form a1x1^2+...+a4x4^2
	# Need to represent every odd integer modulo 16 
	# and check the 2-order of the corresponding H part.
	ToRepresent := {1,3,5,7,9,11,13,15};
	count := count + 1;
	for x1 in SquaresMod16 do: for x2 in SquaresMod16 do:
	for x3 in SquaresMod16 do: for x4 in SquaresMod16 do:
		# x1 should always be odd, because it is a 
		# primitive representation
		if type(x1, odd) then
			# the embedding is primitive
			t := a1*x1+a2*x2+a3*x3+a4*x4;
			if t mod 16 in ToRepresent then
				# Remove t from ToRepresent
				ToRepresent := ToRepresent minus {t mod 16};
				Q:=LinearAlgebra[DiagonalMatrix](<a1,a2,a3,a4>);
				C:=<x1,x2,x3,x4>;
				A:=<<0,x1^(-1),0,0>|<0,0,1,0>|<0,0,0,1>>;
				U:=<C|A>;
				M:=U^+.Q.U;
				d:=M[1,2..];
				J:=M[2..,2..];
				H:=t*J-d^+.d;
				symbol:=Symbols[TotalSymbol](H,{2});
				scale := symbol[1][2];
				printf("Q:=%d x1^2+%d x2^2+%d x3^2+%d x4^2, SCALE:=%d",a1,a2,a3,a4, scale);
				print("t = ", t, "M = " , M);
			end if:
		end if:
	end do:end do:end do:end do:
	if count = 10 then return 0; end if;
	print("---------------------------------------------------------");
end do:end do:end do:end do:
end proc:


==> anc/dataset <==
p := 97: congruence := [[11, p mod 11], [23, p mod 23], [29, p mod 29]]:
# A dimension 2 form generated by Chinese Remainder
pSet:={11,13,17,23,29}:cList:=NULL:m:=1:pList:=NULL:
for p in pSet do
	cList := cList, <<1,0>|<0,p*(p-1)>>; # using DiagonalMatrix does not work 
		# for some reason
	pList := pList, p^2;
end do:
cList := cList, <<2,1>|<1,2>>: pList := pList, 8:
Q:=LinearAlgebra[Modular][ChineseRemainder](0, 'm', [cList],[pList]);
# Two dimensional valid symbols
[[-1,2],[2,0,-1,2,"I",4],[5,0,1,1],[5,1,-1,1],[47,0,1,1],[47,1,-1,1]]
[[-1,2],[2,0,-1,2,"I",6],[5,0,-1,1],[5,1,1,1],[13,0,-1,1],[13,2,1,1],[8713,0,-1,1],[8713,1,1,1]]
# A three dimensional form
[[-1, 3], [2, 0, 1, 3, "I", 3], [5, 0, 1, 1], [5, 1, 1, 2], [13, 0, 1, 2], [13, 2, 1, 1]]


